Evolved Massive Stars at Low-metallicity I. A Source Catalog for the Small Magellanic Cloud

We present a clean, magnitude-limited (IRAC1 or WISE1 $\leq$ 15.0 mag) multiwavelength source catalog for the SMC with 45,466 targets in total, with the purpose of building an anchor for future studies, especially for the massive star populations at low-metallicity. The catalog contains data in 50 different bands including 21 optical and 29 infrared bands, ranging from the ultraviolet to the far-infrared. Additionally, radial velocities and spectral classifications were collected from the literature, as well as infrared and optical variability statistics were retrieved from different projects. The catalog was essentially built upon a $1''$ crossmatching and a $3''$ deblending between the SEIP source list and Gaia DR2 photometric data. Further constraints on the proper motions and parallaxes from Gaia DR2 allowed us to remove the foreground contamination. We estimated that about 99.5\% of the targets in our catalog were most likely genuine members of the SMC. By using the evolutionary tracks and synthetic photometry from MIST and the theoretical $\rm J-K_S$ color cuts, we identified 1,405 RSG, 217 YSG and 1,369 BSG candidates in the SMC in five different CMDs, where attention should also be paid to the incompleteness of our sample. We ranked the candidates based on the intersection of different CMDs. A comparison between the models and observational data shows that the lower limit of initial mass for the RSGs population may be as low as 7 or even 6 $M_{\odot}$ and the RSG is well separated from the AGB population even at faint magnitude, making RSGs a unique population connecting the evolved massive and intermediate stars, since stars with initial mass around 6 to 8 $M_{\odot}$ are thought to go through a second dredge-up to become AGBs. We encourage the interested reader to further exploit the potential of our catalog.

==> anc/ysg_data_rank.fits <==
SIMPLE  =                    T / Standard FITS format                           BITPIX  =                    8 / Character data                                 NAXIS   =                    1 / Text string                                    NAXIS1  =                81547 / Number of characters                           VOTMETA =                    T / Table metadata in VOTable format               EXTEND  =                    T / There are standard extensions                  COMMENT                                                                         COMMENT The data in this primary HDU consists of bytes which                    COMMENT comprise a VOTABLE document.                                            COMMENT The VOTable describes the metadata of the table contained               COMMENT in the following BINTABLE extension.                                    COMMENT Such a BINTABLE extension can be used on its own as a perfectly         COMMENT good table, but the information from this HDU may provide some          COMMENT useful additional metadata.                                             COMMENT There is one following BINTABLE.                                        NTABLE  =                    1 / Number of following BINTABLE HDUs              END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             <?xml version='1.0'?>
<VOTABLE version="1.3"
 xmlns="http://www.ivoa.net/xml/VOTable/v1.3">
<!--
 !  VOTable written by STIL version 3.3-3 (uk.ac.starlink.votable.VOTableWriter)
 !  at 2019-06-05T09:58:24
 !-->
<RESOURCE>
<!-- Describes BINTABLE extensions in the following HDU.-->
<TABLE name="Joined" nrows="217">
<DESCRIPTION>
Catalog of spectral types for 5324 SMC massive stars
</DESCRIPTION>
<PARAM arraysize="2" datatype="char" name="QUERY_STATUS" value="OK"/>
<PARAM arraysize="1" datatype="char" name="queryParameters" value="9">
<DESCRIPTION>request=xmatch
		responseformat=votable
		distmaxarcsec=1.0
		selection=best
		cat2=simbad
		colra1=__UPLOAD_RA__
		coldec1=__UPLOAD_DEC__
		cols1=__UPLOAD_ID__
		cat1=cat1</DESCRIPTION>
</PARAM>
<PARAM arraysize="5" datatype="char" name="nTuples" value="39295"/>
<PARAM arraysize="12" datatype="char" name="computationTime" value="00:00:00,173"/>
<PARAM arraysize="52" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@76f16490"/>
<PARAM arraysize="52" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@718b9a3f"/>
<PARAM arraysize="52" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@299dd989"/>
<PARAM arraysize="52" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@14f65802"/>
<PARAM arraysize="52" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@26c5920f"/>
<PARAM arraysize="52" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@44db46a5"/>
<PARAM arraysize="52" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@4fe7e9e3"/>
<PARAM arraysize="52" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@63a803dc"/>
<PARAM arraysize="52" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@76f16490"/>
<PARAM arraysize="33" datatype="char" name="Match type" value="Pair match; Best match, symmetric">
<DESCRIPTION>Type of match which created this table</DESCRIPTION>
</PARAM>
<PARAM arraysize="3" datatype="char" name="Match algorithm" value="Sky">
<DESCRIPTION>Matching algorithm which created this table</DESCRIPTION>
</PARAM>
<PARAM arraysize="89" datatype="char" name="Join Type" value="All from 1 (An output row for each matched or unmatched row in table 1 (LEFT OUTER JOIN))">
<DESCRIPTION>Determines which rows appear in output table</DESCRIPTION>
</PARAM>
<PARAM arraysize="29" datatype="char" name="First input table" value="36: photometric_catalog_class"/>
<PARAM arraysize="16" datatype="char" name="Second input table" value="23: nsc_3s_clean"/>
<PARAM arraysize="33" datatype="char" name="Match type" value="Pair match; Best match, symmetric">
<DESCRIPTION>Type of match which created this table</DESCRIPTION>
</PARAM>
<PARAM arraysize="3" datatype="char" name="Match algorithm" value="Sky">
<DESCRIPTION>Matching algorithm which created this table</DESCRIPTION>
</PARAM>
<PARAM arraysize="89" datatype="char" name="Join Type" value="All from 1 (An output row for each matched or unmatched row in table 1 (LEFT OUTER JOIN))">
<DESCRIPTION>Determines which rows appear in output table</DESCRIPTION>
</PARAM>
<PARAM arraysize="29" datatype="char" name="First input table" value="73: photometric_catalog_class"/>
<PARAM arraysize="19" datatype="char" name="Second input table" value="78: wise_var_w1.csv"/>
<PARAM arraysize="33" datatype="char" name="Match type" value="Pair match; Best match, symmetric">
<DESCRIPTION>Type of match which created this table</DESCRIPTION>
</PARAM>
<PARAM arraysize="3" datatype="char" name="Match algorithm" value="Sky">
<DESCRIPTION>Matching algorithm which created this table</DESCRIPTION>
</PARAM>
<PARAM arraysize="89" datatype="char" name="Join Type" value="All from 1 (An output row for each matched or unmatched row in table 1 (LEFT OUTER JOIN))">
<DESCRIPTION>Determines which rows appear in output table</DESCRIPTION>
</PARAM>
<PARAM arraysize="16" datatype="char" name="First input table" value="82: match(73,78)"/>
<PARAM arraysize="19" datatype="char" name="Second input table" value="79: wise_var_w2.csv"/>
<PARAM arraysize="52" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@5f631a06"/>
<PARAM arraysize="52" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@4e189625"/>
<PARAM arraysize="52" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@6bd58dff"/>
<PARAM arraysize="52" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@215663bf"/>
<PARAM arraysize="51" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@d8e5d13"/>
<PARAM arraysize="51" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@39abc96"/>
<PARAM arraysize="52" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@654e3a72"/>
<PARAM arraysize="52" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@5fe031b9"/>
<PARAM arraysize="52" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@5b3c7582"/>
<PARAM arraysize="52" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@4da8bb5d"/>
<PARAM arraysize="52" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@4b753a4b"/>
<PARAM arraysize="52" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@5610957f"/>
<PARAM arraysize="52" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@3fdd5792"/>
<PARAM arraysize="52" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@63a803dc"/>
<PARAM arraysize="52" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@76f16490"/>
<PARAM arraysize="33" datatype="char" name="Match type" value="Pair match; Best match, symmetric">
<DESCRIPTION>Type of match which created this table</DESCRIPTION>
</PARAM>
<PARAM arraysize="3" datatype="char" name="Match algorithm" value="Sky">
<DESCRIPTION>Matching algorithm which created this table</DESCRIPTION>
</PARAM>
<PARAM arraysize="89" datatype="char" name="Join Type" value="All from 1 (An output row for each matched or unmatched row in table 1 (LEFT OUTER JOIN))">
<DESCRIPTION>Determines which rows appear in output table</DESCRIPTION>
</PARAM>
<PARAM arraysize="33" datatype="char" name="First input table" value="83: photometric_catalog_class_w12"/>
<PARAM arraysize="31" datatype="char" name="Second input table" value="40: sage-var_smc_irac1_3s_clean"/>
<PARAM arraysize="52" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@5f631a06"/>
<PARAM arraysize="52" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@4e189625"/>
<PARAM arraysize="52" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@6bd58dff"/>
<PARAM arraysize="52" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@215663bf"/>
<PARAM arraysize="51" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@d8e5d13"/>
<PARAM arraysize="51" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@39abc96"/>
<PARAM arraysize="52" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@654e3a72"/>
<PARAM arraysize="52" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@5fe031b9"/>
<PARAM arraysize="52" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@5b3c7582"/>
<PARAM arraysize="52" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@4da8bb5d"/>
<PARAM arraysize="52" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@4b753a4b"/>
<PARAM arraysize="52" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@5610957f"/>
<PARAM arraysize="52" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@3fdd5792"/>
<PARAM arraysize="52" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@63a803dc"/>
<PARAM arraysize="52" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@76f16490"/>
<PARAM arraysize="33" datatype="char" name="Match type" value="Pair match; Best match, symmetric">
<DESCRIPTION>Type of match which created this table</DESCRIPTION>
</PARAM>
<PARAM arraysize="3" datatype="char" name="Match algorithm" value="Sky">
<DESCRIPTION>Matching algorithm which created this table</DESCRIPTION>
</PARAM>
<PARAM arraysize="89" datatype="char" name="Join Type" value="All from 1 (An output row for each matched or unmatched row in table 1 (LEFT OUTER JOIN))">
<DESCRIPTION>Determines which rows appear in output table</DESCRIPTION>
</PARAM>
<PARAM arraysize="16" datatype="char" name="First input table" value="87: match(83,40)"/>
<PARAM arraysize="31" datatype="char" name="Second input table" value="41: sage-var_smc_irac2_3s_clean"/>
<PARAM arraysize="*" datatype="char" name="archive" value="">
<DESCRIPTION>URL of data archive</DESCRIPTION>
</PARAM>
<PARAM arraysize="23" datatype="char" name="Match type" value="Pair match; All matches">
<DESCRIPTION>Type of match which created this table</DESCRIPTION>
</PARAM>
<PARAM arraysize="3" datatype="char" name="Match algorithm" value="Sky">
<DESCRIPTION>Matching algorithm which created this table</DESCRIPTION>
</PARAM>
<PARAM arraysize="89" datatype="char" name="Join Type" value="All from 1 (An output row for each matched or unmatched row in table 1 (LEFT OUTER JOIN))">
<DESCRIPTION>Determines which rows appear in output table</DESCRIPTION>
</PARAM>
<PARAM arraysize="37" datatype="char" name="First input table" value="44: photometric_catalog_class_w12_i12"/>
<PARAM arraysize="28" datatype="char" name="Second input table" value="80: vmc_constrained_3s_clean"/>
<PARAM arraysize="52" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@76f16490"/>
<PARAM arraysize="52" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@633fa514"/>
<PARAM arraysize="23" datatype="char" name="Match type" value="Pair match; All matches">
<DESCRIPTION>Type of match which created this table</DESCRIPTION>
</PARAM>
<PARAM arraysize="3" datatype="char" name="Match algorithm" value="Sky">
<DESCRIPTION>Matching algorithm which created this table</DESCRIPTION>
</PARAM>
<PARAM arraysize="89" datatype="char" name="Join Type" value="All from 1 (An output row for each matched or unmatched row in table 1 (LEFT OUTER JOIN))">
<DESCRIPTION>Determines which rows appear in output table</DESCRIPTION>
</PARAM>
<PARAM arraysize="41" datatype="char" name="First input table" value="81: photometric_catalog_class_w12_i12_vmc"/>
<PARAM arraysize="28" datatype="char" name="Second input table" value="48: irsf_j_var(3s_clean).csv"/>
<PARAM arraysize="52" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@76f16490"/>
<PARAM arraysize="52" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@633fa514"/>
<PARAM arraysize="23" datatype="char" name="Match type" value="Pair match; All matches">
<DESCRIPTION>Type of match which created this table</DESCRIPTION>
</PARAM>
<PARAM arraysize="3" datatype="char" name="Match algorithm" value="Sky">
<DESCRIPTION>Matching algorithm which created this table</DESCRIPTION>
</PARAM>
<PARAM arraysize="89" datatype="char" name="Join Type" value="All from 1 (An output row for each matched or unmatched row in table 1 (LEFT OUTER JOIN))">
<DESCRIPTION>Determines which rows appear in output table</DESCRIPTION>
</PARAM>
<PARAM arraysize="16" datatype="char" name="First input table" value="82: match(81,48)"/>
<PARAM arraysize="28" datatype="char" name="Second input table" value="49: irsf_h_var(3s_clean).csv"/>
<PARAM arraysize="52" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@76f16490"/>
<PARAM arraysize="52" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@633fa514"/>
<PARAM arraysize="23" datatype="char" name="Match type" value="Pair match; All matches">
<DESCRIPTION>Type of match which created this table</DESCRIPTION>
</PARAM>
<PARAM arraysize="3" datatype="char" name="Match algorithm" value="Sky">
<DESCRIPTION>Matching algorithm which created this table</DESCRIPTION>
</PARAM>
<PARAM arraysize="89" datatype="char" name="Join Type" value="All from 1 (An output row for each matched or unmatched row in table 1 (LEFT OUTER JOIN))">
<DESCRIPTION>Determines which rows appear in output table</DESCRIPTION>
</PARAM>
<PARAM arraysize="16" datatype="char" name="First input table" value="83: match(82,49)"/>
<PARAM arraysize="28" datatype="char" name="Second input table" value="50: irsf_k_var(3s_clean).csv"/>
<PARAM arraysize="19" datatype="char" name="DATE-HDU" value="2019-03-13T18:02:12">
<DESCRIPTION>Date of HDU creation (UTC)</DESCRIPTION>
</PARAM>
<PARAM arraysize="5" datatype="char" name="STILVERS" value="3.2-3">
<DESCRIPTION>Version of STIL software</DESCRIPTION>
</PARAM>
<PARAM arraysize="35" datatype="char" name="STILCLAS" value="uk.ac.starlink.fits.FitsTableWriter">
<DESCRIPTION>STIL Author class</DESCRIPTION>
</PARAM>
<PARAM arraysize="19" datatype="char" name="DATE-HDU" value="2019-03-13T18:02:47">
<DESCRIPTION>Date of HDU creation (UTC)</DESCRIPTION>
</PARAM>
<PARAM arraysize="5" datatype="char" name="STILVERS" value="3.2-3">
<DESCRIPTION>Version of STIL software</DESCRIPTION>
</PARAM>
<PARAM arraysize="35" datatype="char" name="STILCLAS" value="uk.ac.starlink.fits.FitsTableWriter">
<DESCRIPTION>STIL Author class</DESCRIPTION>
</PARAM>
<PARAM arraysize="33" datatype="char" name="Match type" value="Pair match; Best match, symmetric">
<DESCRIPTION>Type of match which created this table</DESCRIPTION>
</PARAM>
<PARAM arraysize="11" datatype="char" name="Match algorithm" value="Exact Value">
<DESCRIPTION>Matching algorithm which created this table</DESCRIPTION>
</PARAM>
<PARAM arraysize="89" datatype="char" name="Join Type" value="All from 1 (An output row for each matched or unmatched row in table 1 (LEFT OUTER JOIN))">
<DESCRIPTION>Determines which rows appear in output table</DESCRIPTION>
</PARAM>
<PARAM arraysize="31" datatype="char" name="First input table" value="94: gaia_var_statistics.fits.gz"/>
<PARAM arraysize="35" datatype="char" name="Second input table" value="93: gaia_var_classification.fits.gz"/>
<PARAM arraysize="52" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@633fa514"/>
<PARAM arraysize="23" datatype="char" name="Match type" value="Pair match; All matches">
<DESCRIPTION>Type of match which created this table</DESCRIPTION>
</PARAM>
<PARAM arraysize="3" datatype="char" name="Match algorithm" value="Sky">
<DESCRIPTION>Matching algorithm which created this table</DESCRIPTION>
</PARAM>
<PARAM arraysize="89" datatype="char" name="Join Type" value="All from 1 (An output row for each matched or unmatched row in table 1 (LEFT OUTER JOIN))">
<DESCRIPTION>Determines which rows appear in output table</DESCRIPTION>
</PARAM>
<PARAM arraysize="46" datatype="char" name="First input table" value="84: photometric_catalog_class_w12_i12_vmc_irsf"/>
<PARAM arraysize="21" datatype="char" name="Second input table" value="55: gaia_var_3s_clean"/>
<PARAM arraysize="52" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@58855d52"/>
<PARAM arraysize="33" datatype="char" name="Match type" value="Pair match; Best match, symmetric">
<DESCRIPTION>Type of match which created this table</DESCRIPTION>
</PARAM>
<PARAM arraysize="3" datatype="char" name="Match algorithm" value="Sky">
<DESCRIPTION>Matching algorithm which created this table</DESCRIPTION>
</PARAM>
<PARAM arraysize="89" datatype="char" name="Join Type" value="All from 1 (An output row for each matched or unmatched row in table 1 (LEFT OUTER JOIN))">
<DESCRIPTION>Determines which rows appear in output table</DESCRIPTION>
</PARAM>
<PARAM arraysize="37" datatype="char" name="First input table" value="55: photometric_catalog_class_ir_gaia"/>
<PARAM arraysize="17" datatype="char" name="Second input table" value="56: nsc_var_u.csv"/>
<PARAM arraysize="33" datatype="char" name="Match type" value="Pair match; Best match, symmetric">
<DESCRIPTION>Type of match which created this table</DESCRIPTION>
</PARAM>
<PARAM arraysize="3" datatype="char" name="Match algorithm" value="Sky">
<DESCRIPTION>Matching algorithm which created this table</DESCRIPTION>
</PARAM>
<PARAM arraysize="89" datatype="char" name="Join Type" value="All from 1 (An output row for each matched or unmatched row in table 1 (LEFT OUTER JOIN))">
<DESCRIPTION>Determines which rows appear in output table</DESCRIPTION>
</PARAM>
<PARAM arraysize="16" datatype="char" name="First input table" value="86: match(55,56)"/>
<PARAM arraysize="17" datatype="char" name="Second input table" value="57: nsc_var_g.csv"/>
<PARAM arraysize="33" datatype="char" name="Match type" value="Pair match; Best match, symmetric">
<DESCRIPTION>Type of match which created this table</DESCRIPTION>
</PARAM>
<PARAM arraysize="3" datatype="char" name="Match algorithm" value="Sky">
<DESCRIPTION>Matching algorithm which created this table</DESCRIPTION>
</PARAM>
<PARAM arraysize="89" datatype="char" name="Join Type" value="All from 1 (An output row for each matched or unmatched row in table 1 (LEFT OUTER JOIN))">
<DESCRIPTION>Determines which rows appear in output table</DESCRIPTION>
</PARAM>
<PARAM arraysize="16" datatype="char" name="First input table" value="87: match(86,57)"/>
<PARAM arraysize="17" datatype="char" name="Second input table" value="58: nsc_var_r.csv"/>
<PARAM arraysize="33" datatype="char" name="Match type" value="Pair match; Best match, symmetric">
<DESCRIPTION>Type of match which created this table</DESCRIPTION>
</PARAM>
<PARAM arraysize="3" datatype="char" name="Match algorithm" value="Sky">
<DESCRIPTION>Matching algorithm which created this table</DESCRIPTION>
</PARAM>
<PARAM arraysize="89" datatype="char" name="Join Type" value="All from 1 (An output row for each matched or unmatched row in table 1 (LEFT OUTER JOIN))">
<DESCRIPTION>Determines which rows appear in output table</DESCRIPTION>
</PARAM>
<PARAM arraysize="16" datatype="char" name="First input table" value="88: match(87,58)"/>
<PARAM arraysize="17" datatype="char" name="Second input table" value="80: nsc_var_i.csv"/>
<PARAM arraysize="33" datatype="char" name="Match type" value="Pair match; Best match, symmetric">
<DESCRIPTION>Type of match which created this table</DESCRIPTION>
</PARAM>
<PARAM arraysize="3" datatype="char" name="Match algorithm" value="Sky">
<DESCRIPTION>Matching algorithm which created this table</DESCRIPTION>
</PARAM>
<PARAM arraysize="89" datatype="char" name="Join Type" value="All from 1 (An output row for each matched or unmatched row in table 1 (LEFT OUTER JOIN))">
<DESCRIPTION>Determines which rows appear in output table</DESCRIPTION>
</PARAM>
<PARAM arraysize="16" datatype="char" name="First input table" value="89: match(88,80)"/>
<PARAM arraysize="17" datatype="char" name="Second input table" value="81: nsc_var_z.csv"/>
<PARAM arraysize="33" datatype="char" name="Match type" value="Pair match; Best match, symmetric">
<DESCRIPTION>Type of match which created this table</DESCRIPTION>
</PARAM>
<PARAM arraysize="3" datatype="char" name="Match algorithm" value="Sky">
<DESCRIPTION>Matching algorithm which created this table</DESCRIPTION>
</PARAM>
<PARAM arraysize="89" datatype="char" name="Join Type" value="All from 1 (An output row for each matched or unmatched row in table 1 (LEFT OUTER JOIN))">
<DESCRIPTION>Determines which rows appear in output table</DESCRIPTION>
</PARAM>
<PARAM arraysize="16" datatype="char" name="First input table" value="90: match(89,81)"/>
<PARAM arraysize="17" datatype="char" name="Second input table" value="82: nsc_var_y.csv"/>
<PARAM arraysize="19" datatype="char" name="votable-version" value="1.99+ (14-Oct-2013)"/>
<PARAM arraysize="9" datatype="char" name="-ref" value="VOTx13456"/>
<PARAM arraysize="9" datatype="char" name="-out.max" value="unlimited"/>
<PARAM arraysize="1" datatype="char" name="queryParameters" value="4">
<DESCRIPTION>-oc.form=dec
-source=J/AcA/61/217
-out.all
-out.max=unlimited</DESCRIPTION>
</PARAM>
<PARAM arraysize="52" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@2c3cbee7"/>
<PARAM arraysize="52" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@7c9bab58"/>
<PARAM arraysize="52" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@6d091f6e"/>
<PARAM arraysize="52" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@3c4208bf"/>
<PARAM arraysize="51" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@9f98a90"/>
<PARAM arraysize="52" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@74688b2b"/>
<PARAM arraysize="52" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@5f631a06"/>
<PARAM arraysize="52" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@4e189625"/>
<PARAM arraysize="52" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@6bd58dff"/>
<PARAM arraysize="52" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@215663bf"/>
<PARAM arraysize="51" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@d8e5d13"/>
<PARAM arraysize="51" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@39abc96"/>
<PARAM arraysize="52" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@654e3a72"/>
<PARAM arraysize="52" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@5fe031b9"/>
<PARAM arraysize="52" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@5b3c7582"/>
<PARAM arraysize="52" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@4da8bb5d"/>
<PARAM arraysize="52" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@4b753a4b"/>
<PARAM arraysize="52" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@5610957f"/>
<PARAM arraysize="52" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@2e1f4c59"/>
<PARAM arraysize="52" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@4fe7e9e3"/>
<PARAM arraysize="52" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@63a803dc"/>
<PARAM arraysize="52" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@633fa514"/>
<PARAM arraysize="52" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@56067345"/>
<PARAM arraysize="52" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@58855d52"/>
<PARAM arraysize="33" datatype="char" name="Match type" value="Pair match; Best match, symmetric">
<DESCRIPTION>Type of match which created this table</DESCRIPTION>
</PARAM>
<PARAM arraysize="3" datatype="char" name="Match algorithm" value="Sky">
<DESCRIPTION>Matching algorithm which created this table</DESCRIPTION>
</PARAM>
<PARAM arraysize="89" datatype="char" name="Join Type" value="All from 1 (An output row for each matched or unmatched row in table 1 (LEFT OUTER JOIN))">
<DESCRIPTION>Determines which rows appear in output table</DESCRIPTION>
</PARAM>
<PARAM arraysize="41" datatype="char" name="First input table" value="91: photometric_catalog_class_ir_gaia_nsc"/>
<PARAM arraysize="22" datatype="char" name="Second input table" value="60: ogle3_lpv_3s_clean"/>
<PARAM arraysize="19" datatype="char" name="votable-version" value="1.99+ (14-Oct-2013)"/>
<PARAM arraysize="8" datatype="char" name="-ref" value="VOTx5987"/>
<PARAM arraysize="9" datatype="char" name="-out.max" value="unlimited"/>
<PARAM arraysize="1" datatype="char" name="queryParameters" value="4">
<DESCRIPTION>-oc.form=dec
-source=J/AcA/65/297
-out.all
-out.max=unlimited</DESCRIPTION>
</PARAM>
<PARAM arraysize="19" datatype="char" name="votable-version" value="1.99+ (14-Oct-2013)"/>
<PARAM arraysize="8" datatype="char" name="-ref" value="VOTx5987"/>
<PARAM arraysize="9" datatype="char" name="-out.max" value="unlimited"/>
<PARAM arraysize="1" datatype="char" name="queryParameters" value="4">
<DESCRIPTION>-oc.form=dec
-source=J/AcA/65/297
-out.all
-out.max=unlimited</DESCRIPTION>
</PARAM>
<PARAM arraysize="33" datatype="char" name="Match type" value="Pair match; Best match, symmetric">
<DESCRIPTION>Type of match which created this table</DESCRIPTION>
</PARAM>
<PARAM arraysize="11" datatype="char" name="Match algorithm" value="Exact Value">
<DESCRIPTION>Matching algorithm which created this table</DESCRIPTION>
</PARAM>
<PARAM arraysize="89" datatype="char" name="Join Type" value="All from 1 (An output row for each matched or unmatched row in table 1 (LEFT OUTER JOIN))">
<DESCRIPTION>Determines which rows appear in output table</DESCRIPTION>
</PARAM>
<PARAM arraysize="26" datatype="char" name="First input table" value="104: J_AcA_65_297_smcident"/>
<PARAM arraysize="24" datatype="char" name="Second input table" value="106: J_AcA_65_297_smccep"/>
<PARAM arraysize="52" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@4e189625"/>
<PARAM arraysize="52" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@6bd58dff"/>
<PARAM arraysize="52" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@215663bf"/>
<PARAM arraysize="51" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@d8e5d13"/>
<PARAM arraysize="51" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@39abc96"/>
<PARAM arraysize="52" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@654e3a72"/>
<PARAM arraysize="52" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@5fe031b9"/>
<PARAM arraysize="52" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@5b3c7582"/>
<PARAM arraysize="52" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@4da8bb5d"/>
<PARAM arraysize="52" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@4b753a4b"/>
<PARAM arraysize="52" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@5610957f"/>
<PARAM arraysize="52" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@2e1f4c59"/>
<PARAM arraysize="52" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@4fe7e9e3"/>
<PARAM arraysize="52" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@63a803dc"/>
<PARAM arraysize="52" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@633fa514"/>
<PARAM arraysize="52" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@56067345"/>
<PARAM arraysize="52" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@58855d52"/>
<PARAM arraysize="33" datatype="char" name="Match type" value="Pair match; Best match, symmetric">
<DESCRIPTION>Type of match which created this table</DESCRIPTION>
</PARAM>
<PARAM arraysize="3" datatype="char" name="Match algorithm" value="Sky">
<DESCRIPTION>Matching algorithm which created this table</DESCRIPTION>
</PARAM>
<PARAM arraysize="89" datatype="char" name="Join Type" value="All from 1 (An output row for each matched or unmatched row in table 1 (LEFT OUTER JOIN))">
<DESCRIPTION>Determines which rows appear in output table</DESCRIPTION>
</PARAM>
<PARAM arraysize="16" datatype="char" name="First input table" value="99: match(91,60)"/>
<PARAM arraysize="23" datatype="char" name="Second input table" value="62: ogle3_ccep_3s_clean"/>
<PARAM arraysize="33" datatype="char" name="Match type" value="Pair match; Best match, symmetric">
<DESCRIPTION>Type of match which created this table</DESCRIPTION>
</PARAM>
<PARAM arraysize="11" datatype="char" name="Match algorithm" value="Exact Value">
<DESCRIPTION>Matching algorithm which created this table</DESCRIPTION>
</PARAM>
<PARAM arraysize="82" datatype="char" name="Join Type" value="1 and 2 (An output row for each row represented in both input tables (INNER JOIN))">
<DESCRIPTION>Determines which rows appear in output table</DESCRIPTION>
</PARAM>
<PARAM arraysize="20" datatype="char" name="First input table" value="142: t2cep_ident.dat"/>
<PARAM arraysize="14" datatype="char" name="Second input table" value="143: t2cep.dat"/>
<PARAM arraysize="52" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@4e189625"/>
<PARAM arraysize="52" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@6bd58dff"/>
<PARAM arraysize="52" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@215663bf"/>
<PARAM arraysize="51" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@d8e5d13"/>
<PARAM arraysize="51" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@39abc96"/>
<PARAM arraysize="52" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@654e3a72"/>
<PARAM arraysize="52" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@5fe031b9"/>
<PARAM arraysize="52" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@5b3c7582"/>
<PARAM arraysize="52" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@4da8bb5d"/>
<PARAM arraysize="52" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@4b753a4b"/>
<PARAM arraysize="52" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@5610957f"/>
<PARAM arraysize="52" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@2e1f4c59"/>
<PARAM arraysize="52" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@4fe7e9e3"/>
<PARAM arraysize="52" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@63a803dc"/>
<PARAM arraysize="52" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@76f16490"/>
<PARAM arraysize="52" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@633fa514"/>
<PARAM arraysize="52" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@56067345"/>
<PARAM arraysize="52" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@58855d52"/>
<PARAM arraysize="33" datatype="char" name="Match type" value="Pair match; Best match, symmetric">
<DESCRIPTION>Type of match which created this table</DESCRIPTION>
</PARAM>
<PARAM arraysize="3" datatype="char" name="Match algorithm" value="Sky">
<DESCRIPTION>Matching algorithm which created this table</DESCRIPTION>
</PARAM>
<PARAM arraysize="89" datatype="char" name="Join Type" value="All from 1 (An output row for each matched or unmatched row in table 1 (LEFT OUTER JOIN))">
<DESCRIPTION>Determines which rows appear in output table</DESCRIPTION>
</PARAM>
<PARAM arraysize="17" datatype="char" name="First input table" value="100: match(99,62)"/>
<PARAM arraysize="25" datatype="char" name="Second input table" value="64: ogle4_t2cep(3s_clean)"/>
<PARAM arraysize="52" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@4e189625"/>
<PARAM arraysize="52" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@6bd58dff"/>
<PARAM arraysize="52" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@215663bf"/>
<PARAM arraysize="51" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@d8e5d13"/>
<PARAM arraysize="51" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@39abc96"/>
<PARAM arraysize="52" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@654e3a72"/>
<PARAM arraysize="52" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@5fe031b9"/>
<PARAM arraysize="52" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@5b3c7582"/>
<PARAM arraysize="52" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@4da8bb5d"/>
<PARAM arraysize="52" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@4b753a4b"/>
<PARAM arraysize="52" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@5610957f"/>
<PARAM arraysize="52" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@2e1f4c59"/>
<PARAM arraysize="52" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@4fe7e9e3"/>
<PARAM arraysize="52" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@63a803dc"/>
<PARAM arraysize="52" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@633fa514"/>
<PARAM arraysize="52" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@56067345"/>
<PARAM arraysize="52" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@58855d52"/>
<PARAM arraysize="33" datatype="char" name="Match type" value="Pair match; Best match, symmetric">
<DESCRIPTION>Type of match which created this table</DESCRIPTION>
</PARAM>
<PARAM arraysize="3" datatype="char" name="Match algorithm" value="Sky">
<DESCRIPTION>Matching algorithm which created this table</DESCRIPTION>
</PARAM>
<PARAM arraysize="89" datatype="char" name="Join Type" value="All from 1 (An output row for each matched or unmatched row in table 1 (LEFT OUTER JOIN))">
<DESCRIPTION>Determines which rows appear in output table</DESCRIPTION>
</PARAM>
<PARAM arraysize="18" datatype="char" name="First input table" value="101: match(100,64)"/>
<PARAM arraysize="22" datatype="char" name="Second input table" value="66: ogle4_ecl_3s_clean"/>
<PARAM arraysize="52" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@508e7ef5"/>
<PARAM arraysize="19" datatype="char" name="votable-version" value="1.99+ (14-Oct-2013)"/>
<PARAM arraysize="9" datatype="char" name="-ref" value="VOTx30534"/>
<PARAM arraysize="9" datatype="char" name="-out.max" value="unlimited"/>
<PARAM arraysize="1" datatype="char" name="queryParameters" value="4">
<DESCRIPTION>-oc.form=dec
-source=II/236
-out.all
-out.max=unlimited</DESCRIPTION>
</PARAM>
<PARAM arraysize="52" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@508610d2"/>
<PARAM arraysize="51" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@b84f1f4"/>
<PARAM arraysize="52" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@639ce63d"/>
<PARAM arraysize="51" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@e72fd0e"/>
<PARAM arraysize="52" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@651a6959"/>
<PARAM arraysize="52" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@7f16bad2"/>
<PARAM arraysize="52" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@2759c18f"/>
<PARAM arraysize="52" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@7478220a"/>
<PARAM arraysize="52" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@2eaa7088"/>
<PARAM arraysize="52" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@17ca53f3"/>
<PARAM arraysize="52" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@2c3cbee7"/>
<PARAM arraysize="52" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@7c9bab58"/>
<PARAM arraysize="52" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@6d091f6e"/>
<PARAM arraysize="52" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@3c4208bf"/>
<PARAM arraysize="52" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@34a1c0b0"/>
<PARAM arraysize="52" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@74688b2b"/>
<PARAM arraysize="52" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@5f631a06"/>
<PARAM arraysize="52" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@4e189625"/>
<PARAM arraysize="52" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@6bd58dff"/>
<PARAM arraysize="52" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@215663bf"/>
<PARAM arraysize="51" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@d8e5d13"/>
<PARAM arraysize="51" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@39abc96"/>
<PARAM arraysize="52" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@654e3a72"/>
<PARAM arraysize="52" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@5fe031b9"/>
<PARAM arraysize="52" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@5b3c7582"/>
<PARAM arraysize="52" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@4da8bb5d"/>
<PARAM arraysize="52" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@4b753a4b"/>
<PARAM arraysize="52" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@5610957f"/>
<PARAM arraysize="52" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@6faf8224"/>
<PARAM arraysize="52" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@718b9a3f"/>
<PARAM arraysize="52" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@299dd989"/>
<PARAM arraysize="52" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@14f65802"/>
<PARAM arraysize="52" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@26c5920f"/>
<PARAM arraysize="52" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@44db46a5"/>
<PARAM arraysize="52" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@4fe7e9e3"/>
<PARAM arraysize="52" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@63a803dc"/>
<PARAM arraysize="52" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@76f16490"/>
<PARAM arraysize="52" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@633fa514"/>
<PARAM arraysize="52" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@56067345"/>
<PARAM arraysize="52" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@58855d52"/>
<PARAM arraysize="52" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@347b78e1"/>
<PARAM arraysize="52" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@508e7ef5"/>
<PARAM arraysize="33" datatype="char" name="Match type" value="Pair match; Best match, symmetric">
<DESCRIPTION>Type of match which created this table</DESCRIPTION>
</PARAM>
<PARAM arraysize="3" datatype="char" name="Match algorithm" value="Sky">
<DESCRIPTION>Matching algorithm which created this table</DESCRIPTION>
</PARAM>
<PARAM arraysize="89" datatype="char" name="Join Type" value="All from 1 (An output row for each matched or unmatched row in table 1 (LEFT OUTER JOIN))">
<DESCRIPTION>Determines which rows appear in output table</DESCRIPTION>
</PARAM>
<PARAM arraysize="40" datatype="char" name="First input table" value="71: photometric_catalog_class_ir_optical"/>
<PARAM arraysize="30" datatype="char" name="Second input table" value="25: m2002_3s_clean_error_fixed"/>
<PARAM arraysize="19" datatype="char" name="votable-version" value="1.99+ (14-Oct-2013)"/>
<PARAM arraysize="9" datatype="char" name="-ref" value="VOTx30534"/>
<PARAM arraysize="9" datatype="char" name="-out.max" value="unlimited"/>
<PARAM arraysize="1" datatype="char" name="queryParameters" value="4">
<DESCRIPTION>-oc.form=dec
-source=II/236
-out.all
-out.max=unlimited</DESCRIPTION>
</PARAM>
<PARAM arraysize="52" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@508610d2"/>
<PARAM arraysize="51" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@b84f1f4"/>
<PARAM arraysize="52" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@639ce63d"/>
<PARAM arraysize="51" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@e72fd0e"/>
<PARAM arraysize="52" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@651a6959"/>
<PARAM arraysize="52" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@7f16bad2"/>
<PARAM arraysize="52" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@2759c18f"/>
<PARAM arraysize="52" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@7478220a"/>
<PARAM arraysize="52" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@2eaa7088"/>
<PARAM arraysize="52" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@17ca53f3"/>
<PARAM arraysize="52" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@2c3cbee7"/>
<PARAM arraysize="52" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@7c9bab58"/>
<PARAM arraysize="52" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@6d091f6e"/>
<PARAM arraysize="52" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@3c4208bf"/>
<PARAM arraysize="52" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@34a1c0b0"/>
<PARAM arraysize="52" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@74688b2b"/>
<PARAM arraysize="52" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@5f631a06"/>
<PARAM arraysize="52" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@4e189625"/>
<PARAM arraysize="52" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@6bd58dff"/>
<PARAM arraysize="52" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@215663bf"/>
<PARAM arraysize="51" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@d8e5d13"/>
<PARAM arraysize="51" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@39abc96"/>
<PARAM arraysize="52" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@654e3a72"/>
<PARAM arraysize="52" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@5fe031b9"/>
<PARAM arraysize="52" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@5b3c7582"/>
<PARAM arraysize="52" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@4da8bb5d"/>
<PARAM arraysize="52" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@4b753a4b"/>
<PARAM arraysize="52" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@5610957f"/>
<PARAM arraysize="52" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@6faf8224"/>
<PARAM arraysize="52" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@718b9a3f"/>
<PARAM arraysize="52" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@299dd989"/>
<PARAM arraysize="52" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@14f65802"/>
<PARAM arraysize="52" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@26c5920f"/>
<PARAM arraysize="52" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@44db46a5"/>
<PARAM arraysize="52" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@4fe7e9e3"/>
<PARAM arraysize="52" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@63a803dc"/>
<PARAM arraysize="52" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@76f16490"/>
<PARAM arraysize="52" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@633fa514"/>
<PARAM arraysize="52" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@56067345"/>
<PARAM arraysize="52" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@58855d52"/>
<PARAM arraysize="52" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@347b78e1"/>
<PARAM arraysize="52" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@508e7ef5"/>
<PARAM arraysize="52" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@6614007c"/>
<PARAM arraysize="33" datatype="char" name="Match type" value="Pair match; Best match, symmetric">
<DESCRIPTION>Type of match which created this table</DESCRIPTION>
</PARAM>
<PARAM arraysize="3" datatype="char" name="Match algorithm" value="Sky">
<DESCRIPTION>Matching algorithm which created this table</DESCRIPTION>
</PARAM>
<PARAM arraysize="89" datatype="char" name="Join Type" value="All from 1 (An output row for each matched or unmatched row in table 1 (LEFT OUTER JOIN))">
<DESCRIPTION>Determines which rows appear in output table</DESCRIPTION>
</PARAM>
<PARAM arraysize="40" datatype="char" name="First input table" value="65: photometric_catalog_class_ir_optical"/>
<PARAM arraysize="30" datatype="char" name="Second input table" value="25: m2002_3s_clean_error_fixed"/>
<PARAM arraysize="2" datatype="char" name="QUERY_STATUS" value="OK"/>
<PARAM arraysize="33" datatype="char" name="Match type" value="Pair match; Best match, symmetric">
<DESCRIPTION>Type of match which created this table</DESCRIPTION>
</PARAM>
<PARAM arraysize="3" datatype="char" name="Match algorithm" value="Sky">
<DESCRIPTION>Matching algorithm which created this table</DESCRIPTION>
</PARAM>
<PARAM arraysize="89" datatype="char" name="Join Type" value="All from 1 (An output row for each matched or unmatched row in table 1 (LEFT OUTER JOIN))">
<DESCRIPTION>Determines which rows appear in output table</DESCRIPTION>
</PARAM>
<PARAM arraysize="40" datatype="char" name="First input table" value="64: photometric_catalog_class_ir_optical"/>
<PARAM arraysize="20" datatype="char" name="Second input table" value="75: vmcVariablesType"/>
<PARAM arraysize="52" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@29ed85e7"/>
<PARAM arraysize="33" datatype="char" name="Match type" value="Pair match; Best match, symmetric">
<DESCRIPTION>Type of match which created this table</DESCRIPTION>
</PARAM>
<PARAM arraysize="3" datatype="char" name="Match algorithm" value="Sky">
<DESCRIPTION>Matching algorithm which created this table</DESCRIPTION>
</PARAM>
<PARAM arraysize="89" datatype="char" name="Join Type" value="All from 1 (An output row for each matched or unmatched row in table 1 (LEFT OUTER JOIN))">
<DESCRIPTION>Determines which rows appear in output table</DESCRIPTION>
</PARAM>
<PARAM arraysize="40" datatype="char" name="First input table" value="66: photometric_catalog_class_ir_optical"/>
<PARAM arraysize="19" datatype="char" name="Second input table" value="75: wise_var_w1.csv"/>
<PARAM arraysize="33" datatype="char" name="Match type" value="Pair match; Best match, symmetric">
<DESCRIPTION>Type of match which created this table</DESCRIPTION>
</PARAM>
<PARAM arraysize="3" datatype="char" name="Match algorithm" value="Sky">
<DESCRIPTION>Matching algorithm which created this table</DESCRIPTION>
</PARAM>
<PARAM arraysize="89" datatype="char" name="Join Type" value="All from 1 (An output row for each matched or unmatched row in table 1 (LEFT OUTER JOIN))">
<DESCRIPTION>Determines which rows appear in output table</DESCRIPTION>
</PARAM>
<PARAM arraysize="16" datatype="char" name="First input table" value="79: match(66,75)"/>
<PARAM arraysize="19" datatype="char" name="Second input table" value="76: wise_var_w2.csv"/>
<PARAM arraysize="19" datatype="char" name="votable-version" value="1.99+ (14-Oct-2013)"/>
<PARAM arraysize="8" datatype="char" name="-ref" value="VOTx4290"/>
<PARAM arraysize="9" datatype="char" name="-out.max" value="unlimited"/>
<PARAM arraysize="1" datatype="char" name="queryParameters" value="4">
<DESCRIPTION>-oc.form=dec
-source=J/AJ/140/416
-out.all
-out.max=unlimited</DESCRIPTION>
</PARAM>
<PARAM arraysize="33" datatype="char" name="Match type" value="Pair match; Best match, symmetric">
<DESCRIPTION>Type of match which created this table</DESCRIPTION>
</PARAM>
<PARAM arraysize="3" datatype="char" name="Match algorithm" value="Sky">
<DESCRIPTION>Matching algorithm which created this table</DESCRIPTION>
</PARAM>
<PARAM arraysize="89" datatype="char" name="Join Type" value="All from 1 (An output row for each matched or unmatched row in table 1 (LEFT OUTER JOIN))">
<DESCRIPTION>Determines which rows appear in output table</DESCRIPTION>
</PARAM>
<PARAM arraysize="40" datatype="char" name="First input table" value="66: photometric_catalog_class_ir_optical"/>
<PARAM arraysize="22" datatype="char" name="Second input table" value="76: bonanos2010_table1"/>
<PARAM arraysize="33" datatype="char" name="Match type" value="Pair match; Best match, symmetric">
<DESCRIPTION>Type of match which created this table</DESCRIPTION>
</PARAM>
<PARAM arraysize="3" datatype="char" name="Match algorithm" value="Sky">
<DESCRIPTION>Matching algorithm which created this table</DESCRIPTION>
</PARAM>
<PARAM arraysize="82" datatype="char" name="Join Type" value="1 and 2 (An output row for each row represented in both input tables (INNER JOIN))">
<DESCRIPTION>Determines which rows appear in output table</DESCRIPTION>
</PARAM>
<PARAM arraysize="34" datatype="char" name="First input table" value="76: wise_var_w1_corrected_20190605"/>
<PARAM arraysize="34" datatype="char" name="Second input table" value="77: wise_var_w2_corrected_20190605"/>
<PARAM arraysize="33" datatype="char" name="Match type" value="Pair match; Best match, symmetric">
<DESCRIPTION>Type of match which created this table</DESCRIPTION>
</PARAM>
<PARAM arraysize="3" datatype="char" name="Match algorithm" value="Sky">
<DESCRIPTION>Matching algorithm which created this table</DESCRIPTION>
</PARAM>
<PARAM arraysize="89" datatype="char" name="Join Type" value="All from 1 (An output row for each matched or unmatched row in table 1 (LEFT OUTER JOIN))">
<DESCRIPTION>Determines which rows appear in output table</DESCRIPTION>
</PARAM>
<PARAM arraysize="40" datatype="char" name="First input table" value="66: photometric_catalog_class_ir_optical"/>
<PARAM arraysize="16" datatype="char" name="Second input table" value="79: match(76,77)"/>
<PARAM arraysize="37" datatype="char" name="Match type" value="Multi-table match performed by TOPCAT">
<DESCRIPTION>Type of match which created this table</DESCRIPTION>
</PARAM>
<PARAM arraysize="3" datatype="char" name="Match algorithm" value="Sky">
<DESCRIPTION>Matching algorithm which created this table</DESCRIPTION>
</PARAM>
<PARAM arraysize="19" datatype="char" name="Max Error" value="4.84813681109536E-6"/>
<PARAM arraysize="6" datatype="char" name="Matched table 1" value="Joined">
<DESCRIPTION>Table on which the match was done</DESCRIPTION>
</PARAM>
<PARAM arraysize="6" datatype="char" name="Matched table 2" value="Joined">
<DESCRIPTION>Table on which the match was done</DESCRIPTION>
</PARAM>
<PARAM arraysize="6" datatype="char" name="Matched table 3" value="Joined">
<DESCRIPTION>Table on which the match was done</DESCRIPTION>
</PARAM>
<PARAM arraysize="6" datatype="char" name="Matched table 4" value="Joined">
<DESCRIPTION>Table on which the match was done</DESCRIPTION>
</PARAM>
<PARAM arraysize="6" datatype="char" name="Matched table 5" value="Joined">
<DESCRIPTION>Table on which the match was done</DESCRIPTION>
</PARAM>
<PARAM arraysize="51" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@d9f9598"/>
<PARAM arraysize="52" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@29ed85e7"/>
<PARAM arraysize="52" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@380683f5"/>
<PARAM arraysize="50" datatype="char" name="STIL_FORMAT" value="uk.ac.starlink.votable.FitsPlusTableBuilder@c83a25"/>
<PARAM arraysize="33" datatype="char" name="Match type" value="Pair match; Best match, symmetric">
<DESCRIPTION>Type of match which created this table</DESCRIPTION>
</PARAM>
<PARAM arraysize="3" datatype="char" name="Match algorithm" value="Sky">
<DESCRIPTION>Matching algorithm which created this table</DESCRIPTION>
</PARAM>
<PARAM arraysize="90" datatype="char" name="Join Type" value="All from 2 (An output row for each matched or unmatched row in table 2 (RIGHT OUTER JOIN))">
<DESCRIPTION>Determines which rows appear in output table</DESCRIPTION>
</PARAM>
<PARAM arraysize="49" datatype="char" name="First input table" value="80: photometric_catalog_class_ir_optical_20190605"/>
<PARAM arraysize="17" datatype="char" name="Second input table" value="69: ysg_mist_rank"/>
<FIELD datatype="long" name="ID">
<VALUES null='-9223372036854775808'/>
</FIELD>
<FIELD datatype="double" name="RA" unit="degrees"/>
<FIELD datatype="double" name="DEC" unit="degrees"/>
<FIELD datatype="double" name="TMASS_J"/>
<FIELD datatype="double" name="e_TMASS_J"/>
<FIELD datatype="double" name="TMASS_H"/>
<FIELD datatype="double" name="e_TMASS_H"/>
<FIELD datatype="double" name="TMASS_K"/>
<FIELD datatype="double" name="e_TMASS_K"/>
<FIELD datatype="double" name="IRAC1"/>
<FIELD datatype="double" name="e_IRAC1"/>
<FIELD datatype="double" name="IRAC2"/>
<FIELD datatype="double" name="e_IRAC2"/>
<FIELD datatype="double" name="IRAC3"/>
<FIELD datatype="double" name="e_IRAC3"/>
<FIELD datatype="double" name="IRAC4"/>
<FIELD datatype="double" name="e_IRAC4"/>
<FIELD datatype="double" name="MIPS24"/>
<FIELD datatype="double" name="e_MIPS24"/>
<FIELD datatype="double" name="WISE1"/>
<FIELD datatype="double" name="e_WISE1"/>
<FIELD datatype="double" name="WISE2"/>
<FIELD datatype="double" name="e_WISE2"/>
<FIELD datatype="double" name="WISE3"/>
<FIELD datatype="double" name="e_WISE3"/>
<FIELD datatype="double" name="WISE4"/>
<FIELD datatype="double" name="e_WISE4"/>
<FIELD datatype="double" name="Gaia_parallax" ucd="pos.parallax" unit="mas"/>
<FIELD datatype="double" name="e_Gaia_parallax" ucd="stat.error;pos.parallax" unit="mas"/>
<FIELD datatype="double" name="Gaia_pmra" ucd="pos.pm;pos.eq.ra" unit="mas/yr"/>
<FIELD datatype="double" name="e_Gaia_pmra" ucd="stat.error;pos.pm;pos.eq.ra" unit="mas/yr"/>
<FIELD datatype="double" name="Gaia_pmdec" ucd="pos.pm;pos.eq.dec" unit="mas/yr"/>
<FIELD datatype="double" name="e_Gaia_pmdec" ucd="stat.error;pos.pm;pos.eq.dec" unit="mas/yr"/>
<FIELD datatype="double" name="Gaia_G" ucd="phot.mag;stat.mean;em.opt" unit="mag"/>
<FIELD datatype="double" name="Gaia_BP" ucd="phot.mag;stat.mean" unit="mag"/>
<FIELD datatype="double" name="Gaia_RP" ucd="phot.mag;stat.mean" unit="mag"/>
<FIELD datatype="double" name="Gaia_RV" ucd="spect.dopplerVeloc;pos.barycentre" unit="km/s"/>
<FIELD datatype="double" name="e_Gaia_RV" ucd="stat.error;spect.dopplerVeloc.opt" unit="km/s"/>
<FIELD ID="Yap3" datatype="float" name="VMC_Y" ucd="phot.mag;em.IR.NIR" unit="mag">
<DESCRIPTION>[10/31]? Default point source Y aperture corrected mag (2.0 arcsec diam) (YAPERMAG3)</DESCRIPTION>
</FIELD>
<FIELD ID="e_Yap3" datatype="double" name="e_VMC_Y" ucd="stat.error" unit="mag">
<DESCRIPTION>[/524]? Error in Yap3 (YAPERMAG3ERR)</DESCRIPTION>
</FIELD>
<FIELD ID="Jap3" datatype="float" name="VMC_J" ucd="phot.mag;em.IR.J" unit="mag">
<DESCRIPTION>[10/32]? Default point source J aperture corrected mag (2.0 arcsec diam) (JAPERMAG3)</DESCRIPTION>
</FIELD>
<FIELD ID="e_Jap3" datatype="double" name="e_VMC_J" ucd="stat.error" unit="mag">
<DESCRIPTION>[/1482]? Error in Jap3 (JAPERMAG3ERR)</DESCRIPTION>
</FIELD>
<FIELD ID="Ksap3" datatype="float" name="VMC_K" ucd="phot.mag;em.IR.K" unit="mag">
<DESCRIPTION>[9/29]? Default point source Ks aperture corrected mag (2.0 arcsec diameter) (KSAPERMAG3)</DESCRIPTION>
</FIELD>
<FIELD ID="e_Ksap3" datatype="double" name="e_VMC_K" ucd="stat.error" unit="mag">
<DESCRIPTION>[/443]? Error in Ksap3 (KSAPERMAG3ERR)</DESCRIPTION>
</FIELD>
<FIELD ID="Jmag" datatype="float" name="IRSF_J" ucd="phot.mag;em.IR.J" unit="mag">
<DESCRIPTION>? J magnitude (1.25um)</DESCRIPTION>
</FIELD>
<FIELD ID="e_Jmag" datatype="float" name="e_IRSF_J" ucd="stat.error;phot.mag;em.IR.J" unit="mag">
<DESCRIPTION>? J error</DESCRIPTION>
</FIELD>
<FIELD ID="Hmag" datatype="float" name="IRSF_H" ucd="phot.mag;em.IR.H" unit="mag">
<DESCRIPTION>? H magnitude (1.63um)</DESCRIPTION>
</FIELD>
<FIELD ID="e_Hmag" datatype="float" name="e_IRSF_H" ucd="stat.error;phot.mag;em.IR.H" unit="mag">
<DESCRIPTION>? H error</DESCRIPTION>
</FIELD>
<FIELD ID="Ksmag" datatype="float" name="IRSF_K" ucd="phot.mag;em.IR.K" unit="mag">
<DESCRIPTION>? Ks magnitude (2.14um)</DESCRIPTION>
</FIELD>
<FIELD ID="e_Ksmag" datatype="float" name="e_IRSF_K" ucd="stat.error;phot.mag;em.IR.K" unit="mag">
<DESCRIPTION>? Ks error</DESCRIPTION>
</FIELD>
<FIELD ID="mag" datatype="double" name="AKARI_N3" ucd="phot.mag" unit="mag">
<DESCRIPTION>Magnitude in Band in Vega system</DESCRIPTION>
</FIELD>
<FIELD ID="e_mag" datatype="double" name="e_AKARI_N3" ucd="stat.error;phot.mag" unit="mag">
<DESCRIPTION>rms uncertainty on mag</DESCRIPTION>
</FIELD>
<FIELD ID="mag" datatype="double" name="AKARI_N4" ucd="phot.mag" unit="mag">
<DESCRIPTION>Magnitude in Band in Vega system</DESCRIPTION>
</FIELD>
<FIELD ID="e_mag" datatype="double" name="e_AKARI_N4" ucd="stat.error;phot.mag" unit="mag">
<DESCRIPTION>rms uncertainty on mag</DESCRIPTION>
</FIELD>
<FIELD ID="mag" datatype="double" name="AKARI_S7" ucd="phot.mag" unit="mag">
<DESCRIPTION>Magnitude in Band in Vega system</DESCRIPTION>
</FIELD>
<FIELD ID="e_mag" datatype="double" name="e_AKARI_S7" ucd="stat.error;phot.mag" unit="mag">
<DESCRIPTION>rms uncertainty on mag</DESCRIPTION>
</FIELD>
<FIELD ID="mag" datatype="double" name="AKARI_S11" ucd="phot.mag" unit="mag">
<DESCRIPTION>Magnitude in Band in Vega system</DESCRIPTION>
</FIELD>
<FIELD ID="e_mag" datatype="double" name="e_AKARI_S11" ucd="stat.error;phot.mag" unit="mag">
<DESCRIPTION>rms uncertainty on mag</DESCRIPTION>
</FIELD>
<FIELD ID="mag" datatype="double" name="AKARI_L15" ucd="phot.mag" unit="mag">
<DESCRIPTION>Magnitude in Band in Vega system</DESCRIPTION>
</FIELD>
<FIELD ID="e_mag" datatype="double" name="e_AKARI_L15" ucd="stat.error;phot.mag" unit="mag">
<DESCRIPTION>rms uncertainty on mag</DESCRIPTION>
</FIELD>
<FIELD ID="mag" datatype="double" name="AKARI_L24" ucd="phot.mag" unit="mag">
<DESCRIPTION>Magnitude in Band in Vega system</DESCRIPTION>
</FIELD>
<FIELD ID="e_mag" datatype="double" name="e_AKARI_L24" ucd="stat.error;phot.mag" unit="mag">
<DESCRIPTION>rms uncertainty on mag</DESCRIPTION>
</FIELD>
<FIELD datatype="double" name="Heritage_f70" unit="mJy"/>
<FIELD datatype="double" name="e_Heritage_f70" unit="mJy"/>
<FIELD datatype="double" name="Heritage_f100" unit="mJy"/>
<FIELD datatype="double" name="e_Heritage_f100" unit="mJy"/>
<FIELD datatype="double" name="Heritage_f160" unit="mJy"/>
<FIELD datatype="double" name="e_Heritage_f160" unit="mJy"/>
<FIELD datatype="double" name="Heritage_f250" unit="mJy"/>
<FIELD datatype="double" name="e_Heritage_f250" unit="mJy"/>
<FIELD datatype="double" name="Heritage_f350" unit="mJy"/>
<FIELD datatype="double" name="e_Heritage_f350" unit="mJy"/>
<FIELD ID="u_psf" datatype="float" name="SkyMapper_u" ucd="phot.mag;stat.mean" unit="mag">
<DESCRIPTION>Mean u-band PSF magnitude</DESCRIPTION>
</FIELD>
<FIELD ID="e_u_psf" datatype="float" name="e_SkyMapper_u" ucd="stat.error;phot.mag" unit="mag">
<DESCRIPTION>Error in u-band PSF magnitude</DESCRIPTION>
</FIELD>
<FIELD ID="v_psf" datatype="float" name="SkyMapper_v" ucd="phot.mag;stat.mean" unit="mag">
<DESCRIPTION>Mean v-band PSF magnitude</DESCRIPTION>
</FIELD>
<FIELD ID="e_v_psf" datatype="float" name="e_SkyMapper_v" ucd="stat.error;phot.mag" unit="mag">
<DESCRIPTION>Error in v-band PSF magnitude</DESCRIPTION>
</FIELD>
<FIELD ID="g_psf" datatype="float" name="SkyMapper_g" ucd="phot.mag;stat.mean" unit="mag">
<DESCRIPTION>Mean g-band PSF magnitude</DESCRIPTION>
</FIELD>
<FIELD ID="e_g_psf" datatype="float" name="e_SkyMapper_g" ucd="stat.error;phot.mag" unit="mag">
<DESCRIPTION>Error in g-band PSF magnitude</DESCRIPTION>
</FIELD>
<FIELD ID="r_psf" datatype="float" name="SkyMapper_r" ucd="phot.mag;stat.mean" unit="mag">
<DESCRIPTION>Mean r-band PSF magnitude</DESCRIPTION>
</FIELD>
<FIELD ID="e_r_psf" datatype="float" name="e_SkyMapper_r" ucd="stat.error;phot.mag" unit="mag">
<DESCRIPTION>Error in r-band PSF magnitude</DESCRIPTION>
</FIELD>
<FIELD ID="i_psf" datatype="float" name="SkyMapper_i" ucd="phot.mag;stat.mean" unit="mag">
<DESCRIPTION>Mean i-band PSF magnitude</DESCRIPTION>
</FIELD>
<FIELD ID="e_i_psf" datatype="float" name="e_SkyMapper_i" ucd="stat.error;phot.mag" unit="mag">
<DESCRIPTION>Error in i-band PSF magnitude</DESCRIPTION>
</FIELD>
<FIELD ID="z_psf" datatype="float" name="SkyMapper_z" ucd="phot.mag;stat.mean" unit="mag">
<DESCRIPTION>Mean z-band PSF magnitude</DESCRIPTION>
</FIELD>
<FIELD ID="e_z_psf" datatype="float" name="e_SkyMapper_z" ucd="stat.error;phot.mag" unit="mag">
<DESCRIPTION>Error in z-band PSF magnitude</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="NSC_u"/>
<FIELD datatype="double" name="e_NSC_u"/>
<FIELD datatype="float" name="NSC_g"/>
<FIELD datatype="double" name="e_NSC_g"/>
<FIELD datatype="float" name="NSC_r"/>
<FIELD datatype="double" name="e_NSC_r"/>
<FIELD datatype="float" name="NSC_i"/>
<FIELD datatype="double" name="e_NSC_i"/>
<FIELD datatype="float" name="NSC_z"/>
<FIELD datatype="double" name="e_NSC_z"/>
<FIELD datatype="float" name="NSC_Y"/>
<FIELD datatype="double" name="e_NSC_Y"/>
<FIELD datatype="float" name="M2002_V" precision="2" ucd="phot.mag;em.opt.V" unit="mag" width="5">
<DESCRIPTION>The V band magnitude</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="e_M2002_V"/>
<FIELD datatype="float" name="M2002_B_V" precision="2" ucd="phot.color;em.opt.B;em.opt.V" unit="mag" width="5">
<DESCRIPTION>The (B-V) color</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="e_M2002_B_V"/>
<FIELD datatype="float" name="M2002_U_B" precision="2" ucd="phot.color;em.opt.U;em.opt.B" unit="mag" width="5">
<DESCRIPTION>? The (U-B) color</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="e_M2002_U_B"/>
<FIELD datatype="float" name="M2002_V_R" precision="2" ucd="phot.color;em.opt.V;em.opt.R" unit="mag" width="5">
<DESCRIPTION>? The (V-R) color</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="e_M2002_V_R"/>
<FIELD ID="FUVmag" datatype="float" name="GALEX_FUV" ucd="phot.mag;em.UV.100-200nm" unit="mag">
<DESCRIPTION>[10.6/23.8]? GALEX FUV calibrated magnitude in AB system (fuv_mag)</DESCRIPTION>
</FIELD>
<FIELD ID="e_FUVmag" datatype="float" name="e_GALEX_FUV" ucd="stat.error;phot.mag;em.UV.100-200nm" unit="mag">
<DESCRIPTION>[0.001/0.6]? FUV mag error (fuv_magerr)</DESCRIPTION>
</FIELD>
<FIELD ID="NUVmag" datatype="float" name="GALEX_NUV" ucd="phot.mag;em.UV.200-300nm" unit="mag">
<DESCRIPTION>[9.6/24.5] GALEX NUV calibrated magnitude in AB system (nuv_mag)</DESCRIPTION>
</FIELD>
<FIELD ID="e_NUVmag" datatype="float" name="e_GALEX_NUV" ucd="stat.error;phot.mag;em.UV.200-300nm" unit="mag">
<DESCRIPTION>[0.0007/0.5] NUV mag error (nuv_magerr)</DESCRIPTION>
</FIELD>
<FIELD arraysize="6" datatype="char" name="B2011_SAGE_Class" ucd="src.class">
<DESCRIPTION>Classification (1)</DESCRIPTION>
<LINK title="LINK" href="http://vizier.u-strasbg.fr/viz-bin/VizieR?-6N&amp;-info=XML&amp;-out.add=.&amp;&amp;lt;&amp;quot;Note&amp;quot;&amp;catid=51420103&amp;notid=1&amp;-out.emph=${Class}"/>
</FIELD>
<FIELD arraysize="4" datatype="char" name="S2013_YSO"/>
<FIELD arraysize="21" datatype="char" name="R2015_IRS_Class" ucd="src.class">
<DESCRIPTION>SAGE-Spec classification (this paper) (1)</DESCRIPTION>
</FIELD>
<FIELD arraysize="20" datatype="char" name="B2010_MK_Class" ucd="src.spType">
<DESCRIPTION>MK spectral classification and comments</DESCRIPTION>
</FIELD>
<FIELD arraysize="3" datatype="char" name="GF2015_SpVar" ucd="meta.code">
<DESCRIPTION>[Yes/No Unk] Spectral variability detected in this work (3)</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="GF2015_RV" precision="1" ucd="spect.dopplerVeloc;pos.heliocentric" unit="km/s" width="5">
<DESCRIPTION>[-60/338] Heliocentric velocity</DESCRIPTION>
</FIELD>
<FIELD arraysize="10" datatype="char" name="GF2015_MK_Class"/>
<FIELD datatype="float" name="N2018_RV" precision="2" ucd="spect.dopplerVeloc;pos.heliocentric" unit="km/s" width="6">
<DESCRIPTION>[-97.46/296.1] Heliocentric radial velocity (3)</DESCRIPTION>
</FIELD>
<FIELD arraysize="7" datatype="char" name="N2018_MK_Class" ucd="src.spType">
<DESCRIPTION>Spectral classification from Hydra spectra</DESCRIPTION>
</FIELD>
<FIELD datatype="double" name="Simbad_RV" ucd="spect.dopplerVeloc.opt" unit="km.s-1"/>
<FIELD arraysize="20" datatype="char" name="Simbad_MK_Class" ucd="src.spType"/>
<FIELD arraysize="19" datatype="char" name="Simbad_Main_Type" ucd="src.class"/>
<FIELD arraysize="103" datatype="char" name="Simbad_Other_Types" ucd="src.class"/>
<FIELD datatype="float" name="Median_WISE1"/>
<FIELD datatype="double" name="MAD_WISE1"/>
<FIELD datatype="double" name="MADs_WISE1"/>
<FIELD datatype="double" name="SD_WISE1"/>
<FIELD datatype="double" name="SDs_WISE1"/>
<FIELD datatype="double" name="Amp_WISE1"/>
<FIELD datatype="float" name="Median_WISE2"/>
<FIELD datatype="double" name="MAD_WISE2"/>
<FIELD datatype="double" name="MADs_WISE2"/>
<FIELD datatype="double" name="SD_WISE2"/>
<FIELD datatype="double" name="SDs_WISE2"/>
<FIELD datatype="double" name="Amp_WISE2"/>
<FIELD datatype="double" name="Median_IRAC1"/>
<FIELD datatype="double" name="MAD_IRAC1"/>
<FIELD datatype="double" name="SD_IRAC1"/>
<FIELD datatype="double" name="Amp_IRAC1"/>
<FIELD datatype="double" name="Median_IRAC2"/>
<FIELD datatype="double" name="MAD_IRAC2"/>
<FIELD datatype="double" name="SD_IRAC2"/>
<FIELD datatype="double" name="Amp_IRAC2"/>
<FIELD datatype="float" name="Median_VMC_Y">
<DESCRIPTION>Expression: ($72&gt;0 &amp; $72&lt;99 &amp; $63&gt;=5) ? $72:NULL</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="MAD_VMC_Y">
<DESCRIPTION>Expression: ($74&gt;0 &amp; $74&lt;99 &amp; $63&gt;=5) ? $74:NULL</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="SD_VMC_Y">
<DESCRIPTION>Expression: ($73&gt;0 &amp; $73&lt;99 &amp; $63&gt;=5) ? $73:NULL</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="Amp_VMC_Y">
<DESCRIPTION>Expression: (($77-$76)&gt;0 &amp; ($77-$76)&lt;99 &amp; $63&gt;=5) ? ($77-$76):NULL</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="Median_VMC_J">
<DESCRIPTION>Expression: ($50&gt;0 &amp; $50&lt;99 &amp; $41&gt;=5) ? $50:NULL</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="MAD_VMC_J">
<DESCRIPTION>Expression: ($52&gt;0 &amp; $52&lt;99 &amp; $41&gt;=5) ? $52:NULL</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="SD_VMC_J">
<DESCRIPTION>Expression: ($51&gt;0 &amp; $51&lt;99 &amp; $41&gt;=5) ? $51:NULL</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="Amp_VMC_J">
<DESCRIPTION>Expression: (($55-$54)&gt;0 &amp; ($55-$54)&lt;99 &amp; $41&gt;=5) ? ($55-$54):NULL</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="Median_VMC_K">
<DESCRIPTION>Expression: ($28&gt;0 &amp; $28&lt;99 &amp; $19&gt;=5) ? $28:NULL</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="MAD_VMC_K">
<DESCRIPTION>Expression: ($30&gt;0 &amp; $30&lt;99 &amp; $19&gt;=5) ? $30:NULL</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="SD_VMC_K">
<DESCRIPTION>Expression: ($29&gt;0 &amp; $29&lt;99 &amp; $19&gt;=5) ? $29:NULL</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="Amp_VMC_K">
<DESCRIPTION>Expression: (($33-$32)&gt;0 &amp; ($33-$32)&lt;99 &amp; $19&gt;=5) ? ($33-$32):NULL</DESCRIPTION>
</FIELD>
<FIELD ID="variableType" arraysize="7" datatype="char" name="VMC_Type" ucd="meta.code.class;src.var">
<DESCRIPTION>Type of variable as defined by VMC team</DESCRIPTION>
</FIELD>
<FIELD datatype="double" name="Median_IRSF_J"/>
<FIELD datatype="double" name="MAD_IRSF_J"/>
<FIELD datatype="double" name="SD_IRSF_J"/>
<FIELD datatype="double" name="Amp_IRSF_J"/>
<FIELD datatype="double" name="Median_IRSF_H"/>
<FIELD datatype="double" name="MAD_IRSF_H"/>
<FIELD datatype="double" name="SD_IRSF_H"/>
<FIELD datatype="double" name="Amp_IRSF_H"/>
<FIELD datatype="double" name="Median_IRSF_K"/>
<FIELD datatype="double" name="MAD_IRSF_K"/>
<FIELD datatype="double" name="SD_IRSF_K"/>
<FIELD datatype="double" name="Amp_IRSF_K"/>
<FIELD datatype="double" name="Median_Gaia_G" ucd="em.opt;phot.mag;stat.median" unit="mag">
<DESCRIPTION>Median G FoV magnitude</DESCRIPTION>
</FIELD>
<FIELD datatype="double" name="MAD_Gaia_G"/>
<FIELD datatype="double" name="SD_Gaia_G" ucd="em.opt;phot.mag;stat.stdev" unit="mag">
<DESCRIPTION>Square root of the unweighted G FoV magnitude variance</DESCRIPTION>
</FIELD>
<FIELD datatype="double" name="Amp_Gaia_G" ucd="em.opt;phot.mag;arith.diff" unit="mag">
<DESCRIPTION>Difference between the highest and lowest G FoV magnitudes</DESCRIPTION>
</FIELD>
<FIELD datatype="double" name="Median_Gaia_BP" ucd="em.opt.B;phot.mag;stat.median" unit="mag">
<DESCRIPTION>Median BP magnitude</DESCRIPTION>
</FIELD>
<FIELD datatype="double" name="MAD_Gaia_BP"/>
<FIELD datatype="double" name="SD_Gaia_BP" ucd="em.opt.B;phot.mag;stat.stdev" unit="mag">
<DESCRIPTION>Square root of the unweighted BP magnitude variance</DESCRIPTION>
</FIELD>
<FIELD datatype="double" name="Amp_Gaia_BP" ucd="em.opt.B;phot.mag;arith.diff" unit="mag">
<DESCRIPTION>Difference between the highest and lowest BP magnitudes</DESCRIPTION>
</FIELD>
<FIELD datatype="double" name="Median_Gaia_RP" ucd="em.opt.R;phot.mag;stat.median" unit="mag">
<DESCRIPTION>Median RP magnitude</DESCRIPTION>
</FIELD>
<FIELD datatype="double" name="MAD_Gaia_RP"/>
<FIELD datatype="double" name="SD_Gaia_RP" ucd="em.opt.R;phot.mag;stat.stdev" unit="mag">
<DESCRIPTION>Square root of the unweighted RP magnitude variance</DESCRIPTION>
</FIELD>
<FIELD datatype="double" name="Amp_Gaia_RP" ucd="em.opt.R;phot.mag;arith.diff" unit="mag">
<DESCRIPTION>Difference between the highest and lowest RP magnitudes</DESCRIPTION>
</FIELD>
<FIELD arraysize="10" datatype="char" name="Best_Class_Gaia" ucd="meta.title"/>
<FIELD datatype="double" name="Best_Class_Score_Gaia" ucd="meta.code.qual">
<DESCRIPTION>Score of the best class</DESCRIPTION>
</FIELD>
<FIELD datatype="double" name="Median_NSC_u"/>
<FIELD datatype="double" name="MAD_NSC_u"/>
<FIELD datatype="double" name="SD_NSC_u"/>
<FIELD datatype="double" name="Amp_NSC_u"/>
<FIELD datatype="double" name="Median_NSC_g"/>
<FIELD datatype="double" name="MAD_NSC_g"/>
<FIELD datatype="double" name="SD_NSC_g"/>
<FIELD datatype="double" name="Amp_NSC_g"/>
<FIELD datatype="double" name="Median_NSC_r"/>
<FIELD datatype="double" name="MAD_NSC_r"/>
<FIELD datatype="double" name="SD_NSC_r"/>
<FIELD datatype="double" name="Amp_NSC_r"/>
<FIELD datatype="double" name="Median_NSC_i"/>
<FIELD datatype="double" name="MAD_NSC_i"/>
<FIELD datatype="double" name="SD_NSC_i"/>
<FIELD datatype="double" name="Amp_NSC_i"/>
<FIELD datatype="double" name="Median_NSC_z"/>
<FIELD datatype="double" name="MAD_NSC_z"/>
<FIELD datatype="double" name="SD_NSC_z"/>
<FIELD datatype="double" name="Amp_NSC_z"/>
<FIELD datatype="double" name="Median_NSC_Y"/>
<FIELD datatype="double" name="MAD_NSC_Y"/>
<FIELD datatype="double" name="SD_NSC_Y"/>
<FIELD datatype="double" name="Amp_NSC_Y"/>
<FIELD arraysize="5" datatype="char" name="OGLE_LPV_Type" ucd="src.class">
<DESCRIPTION>Subtype of LPVs (Mira, SRV=semi-regular variable, OSARG=OGLE Small Amplitude Red Giant)</DESCRIPTION>
</FIELD>
<FIELD arraysize="1" datatype="char" name="OGLE_LPV_Sp" ucd="src.spType">
<DESCRIPTION>[OC] Spectral type (Oxygen or Carbon-rich)</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="OGLE_LPV_I" precision="3" ucd="phot.mag;em.opt.I" unit="mag" width="6">
<DESCRIPTION>Intensity mean I-band magnitude</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="OGLE_LPV_V" precision="3" ucd="phot.mag;em.opt.V" unit="mag" width="6">
<DESCRIPTION>? Intensity mean V-band magnitude</DESCRIPTION>
</FIELD>
<FIELD datatype="double" name="OGLE_LPV_Per1" precision="4" ucd="time.period" unit="d" width="9">
<DESCRIPTION>Primary period</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="OGLE_LPV_Iamp1" precision="3" ucd="src.var.amplitude" unit="mag" width="6">
<DESCRIPTION>I-band amplitude of the primary period</DESCRIPTION>
</FIELD>
<FIELD datatype="double" name="OGLE_LPV_Per2" precision="4" ucd="time.period" unit="d" width="9">
<DESCRIPTION>Secondary period (detected automatically)</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="OGLE_LPV_Iamp2" precision="3" ucd="src.var.amplitude" unit="mag" width="6">
<DESCRIPTION>I-band amplitude of the secondary period</DESCRIPTION>
</FIELD>
<FIELD datatype="double" name="OGLE_LPV_Per3" precision="4" ucd="time.period" unit="d" width="9">
<DESCRIPTION>Tertiary period (detected automatically)</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="OGLE_LPV_Iamp3" precision="3" ucd="src.var.amplitude" unit="mag" width="7">
<DESCRIPTION>I-band amplitude of the tertiary period</DESCRIPTION>
</FIELD>
<FIELD arraysize="8" datatype="char" name="OGLE_CCep_Mode" ucd="meta.code;src.var">
<DESCRIPTION>Mode(s) of pulsation (G1)</DESCRIPTION>
<LINK title="LINK" href="http://vizier.u-strasbg.fr/viz-bin/VizieR?-6N&amp;-info=XML&amp;-out.add=.&amp;&amp;lt;&amp;quot;Note&amp;quot;&amp;catid=120650297&amp;notid=3&amp;-out.emph=${Mode}"/>
</FIELD>
<FIELD datatype="float" name="OGLE_CCep_I" precision="3" ucd="phot.mag;em.opt.I" unit="mag" width="6">
<DESCRIPTION>? Intensity mean I-band magnitude</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="OGLE_CCep_V" precision="3" ucd="phot.mag;em.opt.V" unit="mag" width="6">
<DESCRIPTION>? Intensity mean V-band magnitude</DESCRIPTION>
</FIELD>
<FIELD datatype="double" name="OGLE_CCep_Per" precision="7" ucd="time.period" unit="d" width="11">
<DESCRIPTION>Longest period</DESCRIPTION>
</FIELD>
<FIELD datatype="double" name="OGLE_CCep_e_Per" precision="7" ucd="stat.error" unit="d" width="10">
<DESCRIPTION>Uncertainty of the longest period</DESCRIPTION>
</FIELD>
<FIELD datatype="double" name="OGLE_CCep_T0" precision="5" ucd="time.epoch" unit="d" width="10">
<DESCRIPTION>? Time of maximum brightness (HJD-2450000)</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="OGLE_CCep_Iamp" precision="3" ucd="src.var.amplitude;em.opt.I" unit="mag" width="6">
<DESCRIPTION>? I-band amplitude (maximum-minimum)</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="OGLE_CCep_R21" precision="3" ucd="stat.fit.param" width="6">
<DESCRIPTION>? Fourier coefficient R_21</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="OGLE_CCep_phi21" precision="3" ucd="stat.fit.param" width="6">
<DESCRIPTION>? Fourier coefficient phi_21</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="OGLE_CCep_R31" precision="3" ucd="stat.fit.param" width="6">
<DESCRIPTION>? Fourier coefficient R_31</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="OGLE_CCep_phi31" precision="3" ucd="stat.fit.param" width="6">
<DESCRIPTION>? Fourier coefficient phi_31</DESCRIPTION>
</FIELD>
<FIELD datatype="double" name="OGLE_CCep_PerM" precision="7" ucd="time.period" unit="d" width="10">
<DESCRIPTION>? Medium period</DESCRIPTION>
</FIELD>
<FIELD datatype="double" name="OGLE_CCep_e_PerM" precision="7" ucd="stat.error" unit="d" width="10">
<DESCRIPTION>? Uncertainty of the medium period</DESCRIPTION>
</FIELD>
<FIELD datatype="double" name="OGLE_CCep_T0M" precision="5" ucd="time.epoch" unit="d" width="10">
<DESCRIPTION>? Time of maximum brightness (HJD-2450000)</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="OGLE_CCep_IampM" precision="3" ucd="src.var.amplitude" unit="mag" width="6">
<DESCRIPTION>? I-band amplitude (maximum-minimum)</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="OGLE_CCep_R21M" precision="3" ucd="stat.fit.param" width="6">
<DESCRIPTION>? Fourier coefficient R_21</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="OGLE_CCep_phi21M" precision="3" ucd="stat.fit.param" width="6">
<DESCRIPTION>? Fourier coefficient phi_21</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="OGLE_CCep_R31M" precision="3" ucd="stat.fit.param" width="6">
<DESCRIPTION>? Fourier coefficient R_31</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="OGLE_CCep_phi31M" precision="3" ucd="stat.fit.param" width="6">
<DESCRIPTION>? Fourier coefficient phi_31</DESCRIPTION>
</FIELD>
<FIELD datatype="double" name="OGLE_CCep_PerS" precision="7" ucd="time.period" unit="d" width="10">
<DESCRIPTION>? Shortest period</DESCRIPTION>
</FIELD>
<FIELD datatype="double" name="OGLE_CCep_e_PerS" precision="7" ucd="stat.error" unit="d" width="10">
<DESCRIPTION>? Uncertainty of the shortest period</DESCRIPTION>
</FIELD>
<FIELD datatype="double" name="OGLE_CCep_T0S" precision="5" ucd="time.epoch" unit="d" width="10">
<DESCRIPTION>? Time of maximum brightness (HJD-2450000)</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="OGLE_CCep_IampS" precision="3" ucd="src.var.amplitude" unit="mag" width="6">
<DESCRIPTION>? I-band amplitude (maximum-minimum)</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="OGLE_CCep_R21S" precision="3" ucd="stat.fit.param" width="6">
<DESCRIPTION>? Fourier coefficient R_21</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="OGLE_CCep_phi21S" precision="3" ucd="stat.fit.param" width="6">
<DESCRIPTION>? Fourier coefficient phi_21</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="OGLE_CCep_R31S" precision="3" ucd="stat.fit.param" width="6">
<DESCRIPTION>? Fourier coefficient R_31</DESCRIPTION>
</FIELD>
<FIELD datatype="float" name="OGLE_CCep_phi31S" precision="3" ucd="stat.fit.param" width="6">
<DESCRIPTION>? Fourier coefficient phi_31</DESCRIPTION>
</FIELD>
<FIELD arraysize="5" datatype="char" name="OGLE_T2Cep_Type"/>
<FIELD datatype="float" name="OGLE_T2Cep_I"/>
<FIELD arraysize="6" datatype="char" name="OGLE_T2Cep_V"/>
<FIELD datatype="double" name="OGLE_T2Cep_Per"/>
<FIELD datatype="double" name="OGLE_T2Cep_e_Per"/>
<FIELD datatype="double" name="OGLE_T2Cep_T0"/>
<FIELD datatype="float" name="OGLE_T2Cep_Iamp"/>
<FIELD datatype="float" name="OGLE_T2Cep_R21"/>
<FIELD arraysize="5" datatype="char" name="OGLE_T2Cep_phi21"/>
<FIELD datatype="float" name="OGLE_T2Cep_R31"/>
<FIELD arraysize="5" datatype="char" name="OGLE_T2Cep_phi31"/>
<FIELD arraysize="3" datatype="char" name="OGLE_Ecl_Type"/>
<FIELD datatype="float" name="OGLE_Ecl_I"/>
<FIELD datatype="float" name="OGLE_Ecl_V"/>
<FIELD datatype="double" name="OGLE_Ecl_Per"/>
<FIELD datatype="double" name="OGLE_Ecl_EP"/>
<FIELD datatype="float" name="OGLE_Ecl_DP"/>
<FIELD datatype="float" name="OGLE_Ecl_DS"/>
<FIELD datatype="short" name="Rank">
<DESCRIPTION>Expression: 0</DESCRIPTION>
<VALUES null='-32768'/>
</FIELD>
<!-- Dummy VOTable - no DATA element -->
</TABLE>
</RESOURCE>
</VOTABLE>
XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / 8-bit bytes                                    NAXIS   =                    2 / 2-dimensional table                            NAXIS1  =                 1842 / width of table in bytes                        NAXIS2  =                  217 / number of rows in table                        PCOUNT  =                    0 / size of special data area                      GCOUNT  =                    1 / one data group                                 TFIELDS =                  260 / number of columns                              EXTNAME = 'Joined  '           / table name                                     TTYPE1  = 'ID      '           / label for column 1                             TFORM1  = 'K       '           / format for column 1                            TNULL1  = -9223372036854775808 / blank value for column 1                       TTYPE2  = 'RA      '           / label for column 2                             TFORM2  = 'D       '           / format for column 2                            TUNIT2  = 'degrees '           / units for column 2                             TTYPE3  = 'DEC     '           / label for column 3                             TFORM3  = 'D       '           / format for column 3                            TUNIT3  = 'degrees '           / units for column 3                             TTYPE4  = 'TMASS_J '           / label for column 4                             TFORM4  = 'D       '           / format for column 4                            TTYPE5  = 'e_TMASS_J'          / label for column 5                             TFORM5  = 'D       '           / format for column 5                            TTYPE6  = 'TMASS_H '           / label for column 6                             TFORM6  = 'D       '           / format for column 6                            TTYPE7  = 'e_TMASS_H'          / label for column 7                             TFORM7  = 'D       '           / format for column 7                            TTYPE8  = 'TMASS_K '           / label for column 8                             TFORM8  = 'D       '           / format for column 8                            TTYPE9  = 'e_TMASS_K'          / label for column 9                             TFORM9  = 'D       '           / format for column 9                            TTYPE10 = 'IRAC1   '           / label for column 10                            TFORM10 = 'D       '           / format for column 10                           TTYPE11 = 'e_IRAC1 '           / label for column 11                            TFORM11 = 'D       '           / format for column 11                           TTYPE12 = 'IRAC2   '           / label for column 12                            TFORM12 = 'D       '           / format for column 12                           TTYPE13 = 'e_IRAC2 '           / label for column 13                            TFORM13 = 'D       '           / format for column 13                           TTYPE14 = 'IRAC3   '           / label for column 14                            TFORM14 = 'D       '           / format for column 14                           TTYPE15 = 'e_IRAC3 '           / label for column 15                            TFORM15 = 'D       '           / format for column 15                           TTYPE16 = 'IRAC4   '           / label for column 16                            TFORM16 = 'D       '           / format for column 16                           TTYPE17 = 'e_IRAC4 '           / label for column 17                            TFORM17 = 'D       '           / format for column 17                           TTYPE18 = 'MIPS24  '           / label for column 18                            TFORM18 = 'D       '           / format for column 18                           TTYPE19 = 'e_MIPS24'           / label for column 19                            TFORM19 = 'D       '           / format for column 19                           TTYPE20 = 'WISE1   '           / label for column 20                            TFORM20 = 'D       '           / format for column 20                           TTYPE21 = 'e_WISE1 '           / label for column 21                            TFORM21 = 'D       '           / format for column 21                           TTYPE22 = 'WISE2   '           / label for column 22                            TFORM22 = 'D       '           / format for column 22                           TTYPE23 = 'e_WISE2 '           / label for column 23                            TFORM23 = 'D       '           / format for column 23                           TTYPE24 = 'WISE3   '           / label for column 24                            TFORM24 = 'D       '           / format for column 24                           TTYPE25 = 'e_WISE3 '           / label for column 25                            TFORM25 = 'D       '           / format for column 25                           TTYPE26 = 'WISE4   '           / label for column 26                            TFORM26 = 'D       '           / format for column 26                           TTYPE27 = 'e_WISE4 '           / label for column 27                            TFORM27 = 'D       '           / format for column 27                           TTYPE28 = 'Gaia_parallax'      / label for column 28                            TFORM28 = 'D       '           / format for column 28                           TUNIT28 = 'mas     '           / units for column 28                            TUCD28  = 'pos.parallax'                                                        TTYPE29 = 'e_Gaia_parallax'    / label for column 29                            TFORM29 = 'D       '           / format for column 29                           TUNIT29 = 'mas     '           / units for column 29                            TUCD29  = 'stat.error;pos.parallax'                                             TTYPE30 = 'Gaia_pmra'          / label for column 30                            TFORM30 = 'D       '           / format for column 30                           TUNIT30 = 'mas/yr  '           / units for column 30                            TUCD30  = 'pos.pm;pos.eq.ra'                                                    TTYPE31 = 'e_Gaia_pmra'        / label for column 31                            TFORM31 = 'D       '           / format for column 31                           TUNIT31 = 'mas/yr  '           / units for column 31                            TUCD31  = 'stat.error;pos.pm;pos.eq.ra'                                         TTYPE32 = 'Gaia_pmdec'         / label for column 32                            TFORM32 = 'D       '           / format for column 32                           TUNIT32 = 'mas/yr  '           / units for column 32                            TUCD32  = 'pos.pm;pos.eq.dec'                                                   TTYPE33 = 'e_Gaia_pmdec'       / label for column 33                            TFORM33 = 'D       '           / format for column 33                           TUNIT33 = 'mas/yr  '           / units for column 33                            TUCD33  = 'stat.error;pos.pm;pos.eq.dec'                                        TTYPE34 = 'Gaia_G  '           / label for column 34                            TFORM34 = 'D       '           / format for column 34                           TUNIT34 = 'mag     '           / units for column 34                            TUCD34  = 'phot.mag;stat.mean;em.opt'                                           TTYPE35 = 'Gaia_BP '           / label for column 35                            TFORM35 = 'D       '           / format for column 35                           TUNIT35 = 'mag     '           / units for column 35                            TUCD35  = 'phot.mag;stat.mean'                                                  TTYPE36 = 'Gaia_RP '           / label for column 36                            TFORM36 = 'D       '           / format for column 36                           TUNIT36 = 'mag     '           / units for column 36                            TUCD36  = 'phot.mag;stat.mean'                                                  TTYPE37 = 'Gaia_RV '           / label for column 37                            TFORM37 = 'D       '           / format for column 37                           TUNIT37 = 'km/s    '           / units for column 37                            TUCD37  = 'spect.dopplerVeloc;pos.barycentre'                                   TTYPE38 = 'e_Gaia_RV'          / label for column 38                            TFORM38 = 'D       '           / format for column 38                           TUNIT38 = 'km/s    '           / units for column 38                            TUCD38  = 'stat.error;spect.dopplerVeloc.opt'                                   TTYPE39 = 'VMC_Y   '           / label for column 39                            TFORM39 = 'E       '           / format for column 39                           TUNIT39 = 'mag     '           / units for column 39                            TUCD39  = 'phot.mag;em.IR.NIR'                                                  TTYPE40 = 'e_VMC_Y '           / label for column 40                            TFORM40 = 'D       '           / format for column 40                           TUNIT40 = 'mag     '           / units for column 40                            TCOMM40 = '[/524]? Error in Yap3 (YAPERMAG3ERR)'                                TUCD40  = 'stat.error'                                                          TTYPE41 = 'VMC_J   '           / label for column 41                            TFORM41 = 'E       '           / format for column 41                           TUNIT41 = 'mag     '           / units for column 41                            TUCD41  = 'phot.mag;em.IR.J'                                                    TTYPE42 = 'e_VMC_J '           / label for column 42                            TFORM42 = 'D       '           / format for column 42                           TUNIT42 = 'mag     '           / units for column 42                            TCOMM42 = '[/1482]? Error in Jap3 (JAPERMAG3ERR)'                               TUCD42  = 'stat.error'                                                          TTYPE43 = 'VMC_K   '           / label for column 43                            TFORM43 = 'E       '           / format for column 43                           TUNIT43 = 'mag     '           / units for column 43                            TUCD43  = 'phot.mag;em.IR.K'                                                    TTYPE44 = 'e_VMC_K '           / label for column 44                            TFORM44 = 'D       '           / format for column 44                           TUNIT44 = 'mag     '           / units for column 44                            TCOMM44 = '[/443]? Error in Ksap3 (KSAPERMAG3ERR)'                              TUCD44  = 'stat.error'                                                          TTYPE45 = 'IRSF_J  '           / label for column 45                            TFORM45 = 'E       '           / format for column 45                           TUNIT45 = 'mag     '           / units for column 45                            TCOMM45 = '? J magnitude (1.25um)'                                              TUCD45  = 'phot.mag;em.IR.J'                                                    TTYPE46 = 'e_IRSF_J'           / label for column 46                            TFORM46 = 'E       '           / format for column 46                           TUNIT46 = 'mag     '           / units for column 46                            TCOMM46 = '? J error'                                                           TUCD46  = 'stat.error;phot.mag;em.IR.J'                                         TTYPE47 = 'IRSF_H  '           / label for column 47                            TFORM47 = 'E       '           / format for column 47                           TUNIT47 = 'mag     '           / units for column 47                            TCOMM47 = '? H magnitude (1.63um)'                                              TUCD47  = 'phot.mag;em.IR.H'                                                    TTYPE48 = 'e_IRSF_H'           / label for column 48                            TFORM48 = 'E       '           / format for column 48                           TUNIT48 = 'mag     '           / units for column 48                            TCOMM48 = '? H error'                                                           TUCD48  = 'stat.error;phot.mag;em.IR.H'                                         TTYPE49 = 'IRSF_K  '           / label for column 49                            TFORM49 = 'E       '           / format for column 49                           TUNIT49 = 'mag     '           / units for column 49                            TCOMM49 = '? Ks magnitude (2.14um)'                                             TUCD49  = 'phot.mag;em.IR.K'                                                    TTYPE50 = 'e_IRSF_K'           / label for column 50                            TFORM50 = 'E       '           / format for column 50                           TUNIT50 = 'mag     '           / units for column 50                            TCOMM50 = '? Ks error'                                                          TUCD50  = 'stat.error;phot.mag;em.IR.K'                                         TTYPE51 = 'AKARI_N3'           / label for column 51                            TFORM51 = 'D       '           / format for column 51                           TUNIT51 = 'mag     '           / units for column 51                            TCOMM51 = 'Magnitude in Band in Vega system'                                    TUCD51  = 'phot.mag'                                                            TTYPE52 = 'e_AKARI_N3'         / label for column 52                            TFORM52 = 'D       '           / format for column 52                           TUNIT52 = 'mag     '           / units for column 52                            TCOMM52 = 'rms uncertainty on mag'                                              TUCD52  = 'stat.error;phot.mag'                                                 TTYPE53 = 'AKARI_N4'           / label for column 53                            TFORM53 = 'D       '           / format for column 53                           TUNIT53 = 'mag     '           / units for column 53                            TCOMM53 = 'Magnitude in Band in Vega system'                                    TUCD53  = 'phot.mag'                                                            TTYPE54 = 'e_AKARI_N4'         / label for column 54                            TFORM54 = 'D       '           / format for column 54                           TUNIT54 = 'mag     '           / units for column 54                            TCOMM54 = 'rms uncertainty on mag'                                              TUCD54  = 'stat.error;phot.mag'                                                 TTYPE55 = 'AKARI_S7'           / label for column 55                            TFORM55 = 'D       '           / format for column 55                           TUNIT55 = 'mag     '           / units for column 55                            TCOMM55 = 'Magnitude in Band in Vega system'                                    TUCD55  = 'phot.mag'                                                            TTYPE56 = 'e_AKARI_S7'         / label for column 56                            TFORM56 = 'D       '           / format for column 56                           TUNIT56 = 'mag     '           / units for column 56                            TCOMM56 = 'rms uncertainty on mag'                                              TUCD56  = 'stat.error;phot.mag'                                                 TTYPE57 = 'AKARI_S11'          / label for column 57                            TFORM57 = 'D       '           / format for column 57                           TUNIT57 = 'mag     '           / units for column 57                            TCOMM57 = 'Magnitude in Band in Vega system'                                    TUCD57  = 'phot.mag'                                                            TTYPE58 = 'e_AKARI_S11'        / label for column 58                            TFORM58 = 'D       '           / format for column 58                           TUNIT58 = 'mag     '           / units for column 58                            TCOMM58 = 'rms uncertainty on mag'                                              TUCD58  = 'stat.error;phot.mag'                                                 TTYPE59 = 'AKARI_L15'          / label for column 59                            TFORM59 = 'D       '           / format for column 59                           TUNIT59 = 'mag     '           / units for column 59                            TCOMM59 = 'Magnitude in Band in Vega system'                                    TUCD59  = 'phot.mag'                                                            TTYPE60 = 'e_AKARI_L15'        / label for column 60                            TFORM60 = 'D       '           / format for column 60                           TUNIT60 = 'mag     '           / units for column 60                            TCOMM60 = 'rms uncertainty on mag'                                              TUCD60  = 'stat.error;phot.mag'                                                 TTYPE61 = 'AKARI_L24'          / label for column 61                            TFORM61 = 'D       '           / format for column 61                           TUNIT61 = 'mag     '           / units for column 61                            TCOMM61 = 'Magnitude in Band in Vega system'                                    TUCD61  = 'phot.mag'                                                            TTYPE62 = 'e_AKARI_L24'        / label for column 62                            TFORM62 = 'D       '           / format for column 62                           TUNIT62 = 'mag     '           / units for column 62                            TCOMM62 = 'rms uncertainty on mag'                                              TUCD62  = 'stat.error;phot.mag'                                                 TTYPE63 = 'Heritage_f70'       / label for column 63                            TFORM63 = 'D       '           / format for column 63                           TUNIT63 = 'mJy     '           / units for column 63                            TTYPE64 = 'e_Heritage_f70'     / label for column 64                            TFORM64 = 'D       '           / format for column 64                           TUNIT64 = 'mJy     '           / units for column 64                            TTYPE65 = 'Heritage_f100'      / label for column 65                            TFORM65 = 'D       '           / format for column 65                           TUNIT65 = 'mJy     '           / units for column 65                            TTYPE66 = 'e_Heritage_f100'    / label for column 66                            TFORM66 = 'D       '           / format for column 66                           TUNIT66 = 'mJy     '           / units for column 66                            TTYPE67 = 'Heritage_f160'      / label for column 67                            TFORM67 = 'D       '           / format for column 67                           TUNIT67 = 'mJy     '           / units for column 67                            TTYPE68 = 'e_Heritage_f160'    / label for column 68                            TFORM68 = 'D       '           / format for column 68                           TUNIT68 = 'mJy     '           / units for column 68                            TTYPE69 = 'Heritage_f250'      / label for column 69                            TFORM69 = 'D       '           / format for column 69                           TUNIT69 = 'mJy     '           / units for column 69                            TTYPE70 = 'e_Heritage_f250'    / label for column 70                            TFORM70 = 'D       '           / format for column 70                           TUNIT70 = 'mJy     '           / units for column 70                            TTYPE71 = 'Heritage_f350'      / label for column 71                            TFORM71 = 'D       '           / format for column 71                           TUNIT71 = 'mJy     '           / units for column 71                            TTYPE72 = 'e_Heritage_f350'    / label for column 72                            TFORM72 = 'D       '           / format for column 72                           TUNIT72 = 'mJy     '           / units for column 72                            TTYPE73 = 'SkyMapper_u'        / label for column 73                            TFORM73 = 'E       '           / format for column 73                           TUNIT73 = 'mag     '           / units for column 73                            TCOMM73 = 'Mean u-band PSF magnitude'                                           TUCD73  = 'phot.mag;stat.mean'                                                  TTYPE74 = 'e_SkyMapper_u'      / label for column 74                            TFORM74 = 'E       '           / format for column 74                           TUNIT74 = 'mag     '           / units for column 74                            TCOMM74 = 'Error in u-band PSF magnitude'                                       TUCD74  = 'stat.error;phot.mag'                                                 TTYPE75 = 'SkyMapper_v'        / label for column 75                            TFORM75 = 'E       '           / format for column 75                           TUNIT75 = 'mag     '           / units for column 75                            TCOMM75 = 'Mean v-band PSF magnitude'                                           TUCD75  = 'phot.mag;stat.mean'                                                  TTYPE76 = 'e_SkyMapper_v'      / label for column 76                            TFORM76 = 'E       '           / format for column 76                           TUNIT76 = 'mag     '           / units for column 76                            TCOMM76 = 'Error in v-band PSF magnitude'                                       TUCD76  = 'stat.error;phot.mag'                                                 TTYPE77 = 'SkyMapper_g'        / label for column 77                            TFORM77 = 'E       '           / format for column 77                           TUNIT77 = 'mag     '           / units for column 77                            TCOMM77 = 'Mean g-band PSF magnitude'                                           TUCD77  = 'phot.mag;stat.mean'                                                  TTYPE78 = 'e_SkyMapper_g'      / label for column 78                            TFORM78 = 'E       '           / format for column 78                           TUNIT78 = 'mag     '           / units for column 78                            TCOMM78 = 'Error in g-band PSF magnitude'                                       TUCD78  = 'stat.error;phot.mag'                                                 TTYPE79 = 'SkyMapper_r'        / label for column 79                            TFORM79 = 'E       '           / format for column 79                           TUNIT79 = 'mag     '           / units for column 79                            TCOMM79 = 'Mean r-band PSF magnitude'                                           TUCD79  = 'phot.mag;stat.mean'                                                  TTYPE80 = 'e_SkyMapper_r'      / label for column 80                            TFORM80 = 'E       '           / format for column 80                           TUNIT80 = 'mag     '           / units for column 80                            TCOMM80 = 'Error in r-band PSF magnitude'                                       TUCD80  = 'stat.error;phot.mag'                                                 TTYPE81 = 'SkyMapper_i'        / label for column 81                            TFORM81 = 'E       '           / format for column 81                           TUNIT81 = 'mag     '           / units for column 81                            TCOMM81 = 'Mean i-band PSF magnitude'                                           TUCD81  = 'phot.mag;stat.mean'                                                  TTYPE82 = 'e_SkyMapper_i'      / label for column 82                            TFORM82 = 'E       '           / format for column 82                           TUNIT82 = 'mag     '           / units for column 82                            TCOMM82 = 'Error in i-band PSF magnitude'                                       TUCD82  = 'stat.error;phot.mag'                                                 TTYPE83 = 'SkyMapper_z'        / label for column 83                            TFORM83 = 'E       '           / format for column 83                           TUNIT83 = 'mag     '           / units for column 83                            TCOMM83 = 'Mean z-band PSF magnitude'                                           TUCD83  = 'phot.mag;stat.mean'                                                  TTYPE84 = 'e_SkyMapper_z'      / label for column 84                            TFORM84 = 'E       '           / format for column 84                           TUNIT84 = 'mag     '           / units for column 84                            TCOMM84 = 'Error in z-band PSF magnitude'                                       TUCD84  = 'stat.error;phot.mag'                                                 TTYPE85 = 'NSC_u   '           / label for column 85                            TFORM85 = 'E       '           / format for column 85                           TTYPE86 = 'e_NSC_u '           / label for column 86                            TFORM86 = 'D       '           / format for column 86                           TTYPE87 = 'NSC_g   '           / label for column 87                            TFORM87 = 'E       '           / format for column 87                           TTYPE88 = 'e_NSC_g '           / label for column 88                            TFORM88 = 'D       '           / format for column 88                           TTYPE89 = 'NSC_r   '           / label for column 89                            TFORM89 = 'E       '           / format for column 89                           TTYPE90 = 'e_NSC_r '           / label for column 90                            TFORM90 = 'D       '           / format for column 90                           TTYPE91 = 'NSC_i   '           / label for column 91                            TFORM91 = 'E       '           / format for column 91                           TTYPE92 = 'e_NSC_i '           / label for column 92                            TFORM92 = 'D       '           / format for column 92                           TTYPE93 = 'NSC_z   '           / label for column 93                            TFORM93 = 'E       '           / format for column 93                           TTYPE94 = 'e_NSC_z '           / label for column 94                            TFORM94 = 'D       '           / format for column 94                           TTYPE95 = 'NSC_Y   '           / label for column 95                            TFORM95 = 'E       '           / format for column 95                           TTYPE96 = 'e_NSC_Y '           / label for column 96                            TFORM96 = 'D       '           / format for column 96                           TTYPE97 = 'M2002_V '           / label for column 97                            TFORM97 = 'E       '           / format for column 97                           TUNIT97 = 'mag     '           / units for column 97                            TCOMM97 = 'The V band magnitude'                                                TUCD97  = 'phot.mag;em.opt.V'                                                   TTYPE98 = 'e_M2002_V'          / label for column 98                            TFORM98 = 'E       '           / format for column 98                           TTYPE99 = 'M2002_B_V'          / label for column 99                            TFORM99 = 'E       '           / format for column 99                           TUNIT99 = 'mag     '           / units for column 99                            TCOMM99 = 'The (B-V) color'                                                     TUCD99  = 'phot.color;em.opt.B;em.opt.V'                                        TTYPE100= 'e_M2002_B_V'        / label for column 100                           TFORM100= 'E       '           / format for column 100                          TTYPE101= 'M2002_U_B'          / label for column 101                           TFORM101= 'E       '           / format for column 101                          TUNIT101= 'mag     '           / units for column 101                           TCOMM101= '? The (U-B) color'                                                   TUCD101 = 'phot.color;em.opt.U;em.opt.B'                                        TTYPE102= 'e_M2002_U_B'        / label for column 102                           TFORM102= 'E       '           / format for column 102                          TTYPE103= 'M2002_V_R'          / label for column 103                           TFORM103= 'E       '           / format for column 103                          TUNIT103= 'mag     '           / units for column 103                           TCOMM103= '? The (V-R) color'                                                   TUCD103 = 'phot.color;em.opt.V;em.opt.R'                                        TTYPE104= 'e_M2002_V_R'        / label for column 104                           TFORM104= 'E       '           / format for column 104                          TTYPE105= 'GALEX_FUV'          / label for column 105                           TFORM105= 'E       '           / format for column 105                          TUNIT105= 'mag     '           / units for column 105                           TCOMM105= '[10.6/23.8]? GALEX FUV calibrated magnitude in AB system (fuv_mag)'  TUCD105 = 'phot.mag;em.UV.100-200nm'                                            TTYPE106= 'e_GALEX_FUV'        / label for column 106                           TFORM106= 'E       '           / format for column 106                          TUNIT106= 'mag     '           / units for column 106                           TCOMM106= '[0.001/0.6]? FUV mag error (fuv_magerr)'                             TUCD106 = 'stat.error;phot.mag;em.UV.100-200nm'                                 TTYPE107= 'GALEX_NUV'          / label for column 107                           TFORM107= 'E       '           / format for column 107                          TUNIT107= 'mag     '           / units for column 107                           TCOMM107= '[9.6/24.5] GALEX NUV calibrated magnitude in AB system (nuv_mag)'    TUCD107 = 'phot.mag;em.UV.200-300nm'                                            TTYPE108= 'e_GALEX_NUV'        / label for column 108                           TFORM108= 'E       '           / format for column 108                          TUNIT108= 'mag     '           / units for column 108                           TCOMM108= '[0.0007/0.5] NUV mag error (nuv_magerr)'                             TUCD108 = 'stat.error;phot.mag;em.UV.200-300nm'                                 TTYPE109= 'B2011_SAGE_Class'   / label for column 109                           TFORM109= '6A      '           / format for column 109                          TCOMM109= 'Classification (1)'                                                  TUCD109 = 'src.class'                                                           TTYPE110= 'S2013_YSO'          / label for column 110                           TFORM110= '4A      '           / format for column 110                          TTYPE111= 'R2015_IRS_Class'    / label for column 111                           TFORM111= '21A     '           / format for column 111                          TCOMM111= 'SAGE-Spec classification (this paper) (1)'                           TUCD111 = 'src.class'                                                           TTYPE112= 'B2010_MK_Class'     / label for column 112                           TFORM112= '20A     '           / format for column 112                          TCOMM112= 'MK spectral classification and comments'                             TUCD112 = 'src.spType'                                                          TTYPE113= 'GF2015_SpVar'       / label for column 113                           TFORM113= '3A      '           / format for column 113                          TCOMM113= '[Yes/No Unk] Spectral variability detected in this work (3)'         TUCD113 = 'meta.code'                                                           TTYPE114= 'GF2015_RV'          / label for column 114                           TFORM114= 'E       '           / format for column 114                          TUNIT114= 'km/s    '           / units for column 114                           TCOMM114= '[-60/338] Heliocentric velocity'                                     TUCD114 = 'spect.dopplerVeloc;pos.heliocentric'                                 TTYPE115= 'GF2015_MK_Class'    / label for column 115                           TFORM115= '10A     '           / format for column 115                          TTYPE116= 'N2018_RV'           / label for column 116                           TFORM116= 'E       '           / format for column 116                          TUNIT116= 'km/s    '           / units for column 116                           TCOMM116= '[-97.46/296.1] Heliocentric radial velocity (3)'                     TUCD116 = 'spect.dopplerVeloc;pos.heliocentric'                                 TTYPE117= 'N2018_MK_Class'     / label for column 117                           TFORM117= '7A      '           / format for column 117                          TCOMM117= 'Spectral classification from Hydra spectra'                          TUCD117 = 'src.spType'                                                          TTYPE118= 'Simbad_RV'          / label for column 118                           TFORM118= 'D       '           / format for column 118                          TUNIT118= 'km.s-1  '           / units for column 118                           TUCD118 = 'spect.dopplerVeloc.opt'                                              TTYPE119= 'Simbad_MK_Class'    / label for column 119                           TFORM119= '20A     '           / format for column 119                          TUCD119 = 'src.spType'                                                          TTYPE120= 'Simbad_Main_Type'   / label for column 120                           TFORM120= '19A     '           / format for column 120                          TUCD120 = 'src.class'                                                           TTYPE121= 'Simbad_Other_Types' / label for column 121                           TFORM121= '103A    '           / format for column 121                          TUCD121 = 'src.class'                                                           TTYPE122= 'Median_WISE1'       / label for column 122                           TFORM122= 'E       '           / format for column 122                          TTYPE123= 'MAD_WISE1'          / label for column 123                           TFORM123= 'D       '           / format for column 123                          TTYPE124= 'MADs_WISE1'         / label for column 124                           TFORM124= 'D       '           / format for column 124                          TTYPE125= 'SD_WISE1'           / label for column 125                           TFORM125= 'D       '           / format for column 125                          TTYPE126= 'SDs_WISE1'          / label for column 126                           TFORM126= 'D       '           / format for column 126                          TTYPE127= 'Amp_WISE1'          / label for column 127                           TFORM127= 'D       '           / format for column 127                          TTYPE128= 'Median_WISE2'       / label for column 128                           TFORM128= 'E       '           / format for column 128                          TTYPE129= 'MAD_WISE2'          / label for column 129                           TFORM129= 'D       '           / format for column 129                          TTYPE130= 'MADs_WISE2'         / label for column 130                           TFORM130= 'D       '           / format for column 130                          TTYPE131= 'SD_WISE2'           / label for column 131                           TFORM131= 'D       '           / format for column 131                          TTYPE132= 'SDs_WISE2'          / label for column 132                           TFORM132= 'D       '           / format for column 132                          TTYPE133= 'Amp_WISE2'          / label for column 133                           TFORM133= 'D       '           / format for column 133                          TTYPE134= 'Median_IRAC1'       / label for column 134                           TFORM134= 'D       '           / format for column 134                          TTYPE135= 'MAD_IRAC1'          / label for column 135                           TFORM135= 'D       '           / format for column 135                          TTYPE136= 'SD_IRAC1'           / label for column 136                           TFORM136= 'D       '           / format for column 136                          TTYPE137= 'Amp_IRAC1'          / label for column 137                           TFORM137= 'D       '           / format for column 137                          TTYPE138= 'Median_IRAC2'       / label for column 138                           TFORM138= 'D       '           / format for column 138                          TTYPE139= 'MAD_IRAC2'          / label for column 139                           TFORM139= 'D       '           / format for column 139                          TTYPE140= 'SD_IRAC2'           / label for column 140                           TFORM140= 'D       '           / format for column 140                          TTYPE141= 'Amp_IRAC2'          / label for column 141                           TFORM141= 'D       '           / format for column 141                          TTYPE142= 'Median_VMC_Y'       / label for column 142                           TFORM142= 'E       '           / format for column 142                          TCOMM142= 'Expression: ($72>0 & $72<99 & $63>=5) ? $72:NULL'                    TTYPE143= 'MAD_VMC_Y'          / label for column 143                           TFORM143= 'E       '           / format for column 143                          TCOMM143= 'Expression: ($74>0 & $74<99 & $63>=5) ? $74:NULL'                    TTYPE144= 'SD_VMC_Y'           / label for column 144                           TFORM144= 'E       '           / format for column 144                          TCOMM144= 'Expression: ($73>0 & $73<99 & $63>=5) ? $73:NULL'                    TTYPE145= 'Amp_VMC_Y'          / label for column 145                           TFORM145= 'E       '           / format for column 145                          TCOMM145= 'Expression: (($77-$76)>0 & ($77-$76)<99 & $63>=5) ? ($77-$76):NULL'  TTYPE146= 'Median_VMC_J'       / label for column 146                           TFORM146= 'E       '           / format for column 146                          TCOMM146= 'Expression: ($50>0 & $50<99 & $41>=5) ? $50:NULL'                    TTYPE147= 'MAD_VMC_J'          / label for column 147                           TFORM147= 'E       '           / format for column 147                          TCOMM147= 'Expression: ($52>0 & $52<99 & $41>=5) ? $52:NULL'                    TTYPE148= 'SD_VMC_J'           / label for column 148                           TFORM148= 'E       '           / format for column 148                          TCOMM148= 'Expression: ($51>0 & $51<99 & $41>=5) ? $51:NULL'                    TTYPE149= 'Amp_VMC_J'          / label for column 149                           TFORM149= 'E       '           / format for column 149                          TCOMM149= 'Expression: (($55-$54)>0 & ($55-$54)<99 & $41>=5) ? ($55-$54):NULL'  TTYPE150= 'Median_VMC_K'       / label for column 150                           TFORM150= 'E       '           / format for column 150                          TCOMM150= 'Expression: ($28>0 & $28<99 & $19>=5) ? $28:NULL'                    TTYPE151= 'MAD_VMC_K'          / label for column 151                           TFORM151= 'E       '           / format for column 151                          TCOMM151= 'Expression: ($30>0 & $30<99 & $19>=5) ? $30:NULL'                    TTYPE152= 'SD_VMC_K'           / label for column 152                           TFORM152= 'E       '           / format for column 152                          TCOMM152= 'Expression: ($29>0 & $29<99 & $19>=5) ? $29:NULL'                    TTYPE153= 'Amp_VMC_K'          / label for column 153                           TFORM153= 'E       '           / format for column 153                          TCOMM153= 'Expression: (($33-$32)>0 & ($33-$32)<99 & $19>=5) ? ($33-$32):NULL'  TTYPE154= 'VMC_Type'           / label for column 154                           TFORM154= '7A      '           / format for column 154                          TCOMM154= 'Type of variable as defined by VMC team'                             TUCD154 = 'meta.code.class;src.var'                                             TTYPE155= 'Median_IRSF_J'      / label for column 155                           TFORM155= 'D       '           / format for column 155                          TTYPE156= 'MAD_IRSF_J'         / label for column 156                           TFORM156= 'D       '           / format for column 156                          TTYPE157= 'SD_IRSF_J'          / label for column 157                           TFORM157= 'D       '           / format for column 157                          TTYPE158= 'Amp_IRSF_J'         / label for column 158                           TFORM158= 'D       '           / format for column 158                          TTYPE159= 'Median_IRSF_H'      / label for column 159                           TFORM159= 'D       '           / format for column 159                          TTYPE160= 'MAD_IRSF_H'         / label for column 160                           TFORM160= 'D       '           / format for column 160                          TTYPE161= 'SD_IRSF_H'          / label for column 161                           TFORM161= 'D       '           / format for column 161                          TTYPE162= 'Amp_IRSF_H'         / label for column 162                           TFORM162= 'D       '           / format for column 162                          TTYPE163= 'Median_IRSF_K'      / label for column 163                           TFORM163= 'D       '           / format for column 163                          TTYPE164= 'MAD_IRSF_K'         / label for column 164                           TFORM164= 'D       '           / format for column 164                          TTYPE165= 'SD_IRSF_K'          / label for column 165                           TFORM165= 'D       '           / format for column 165                          TTYPE166= 'Amp_IRSF_K'         / label for column 166                           TFORM166= 'D       '           / format for column 166                          TTYPE167= 'Median_Gaia_G'      / label for column 167                           TFORM167= 'D       '           / format for column 167                          TUNIT167= 'mag     '           / units for column 167                           TCOMM167= 'Median G FoV magnitude'                                              TUCD167 = 'em.opt;phot.mag;stat.median'                                         TTYPE168= 'MAD_Gaia_G'         / label for column 168                           TFORM168= 'D       '           / format for column 168                          TTYPE169= 'SD_Gaia_G'          / label for column 169                           TFORM169= 'D       '           / format for column 169                          TUNIT169= 'mag     '           / units for column 169                           TCOMM169= 'Square root of the unweighted G FoV magnitude variance'              TUCD169 = 'em.opt;phot.mag;stat.stdev'                                          TTYPE170= 'Amp_Gaia_G'         / label for column 170                           TFORM170= 'D       '           / format for column 170                          TUNIT170= 'mag     '           / units for column 170                           TCOMM170= 'Difference between the highest and lowest G FoV magnitudes'          TUCD170 = 'em.opt;phot.mag;arith.diff'                                          TTYPE171= 'Median_Gaia_BP'     / label for column 171                           TFORM171= 'D       '           / format for column 171                          TUNIT171= 'mag     '           / units for column 171                           TCOMM171= 'Median BP magnitude'                                                 TUCD171 = 'em.opt.B;phot.mag;stat.median'                                       TTYPE172= 'MAD_Gaia_BP'        / label for column 172                           TFORM172= 'D       '           / format for column 172                          TTYPE173= 'SD_Gaia_BP'         / label for column 173                           TFORM173= 'D       '           / format for column 173                          TUNIT173= 'mag     '           / units for column 173                           TCOMM173= 'Square root of the unweighted BP magnitude variance'                 TUCD173 = 'em.opt.B;phot.mag;stat.stdev'                                        TTYPE174= 'Amp_Gaia_BP'        / label for column 174                           TFORM174= 'D       '           / format for column 174                          TUNIT174= 'mag     '           / units for column 174                           TCOMM174= 'Difference between the highest and lowest BP magnitudes'             TUCD174 = 'em.opt.B;phot.mag;arith.diff'                                        TTYPE175= 'Median_Gaia_RP'     / label for column 175                           TFORM175= 'D       '           / format for column 175                          TUNIT175= 'mag     '           / units for column 175                           TCOMM175= 'Median RP magnitude'                                                 TUCD175 = 'em.opt.R;phot.mag;stat.median'                                       TTYPE176= 'MAD_Gaia_RP'        / label for column 176                           TFORM176= 'D       '           / format for column 176                          TTYPE177= 'SD_Gaia_RP'         / label for column 177                           TFORM177= 'D       '           / format for column 177                          TUNIT177= 'mag     '           / units for column 177                           TCOMM177= 'Square root of the unweighted RP magnitude variance'                 TUCD177 = 'em.opt.R;phot.mag;stat.stdev'                                        TTYPE178= 'Amp_Gaia_RP'        / label for column 178                           TFORM178= 'D       '           / format for column 178                          TUNIT178= 'mag     '           / units for column 178                           TCOMM178= 'Difference between the highest and lowest RP magnitudes'             TUCD178 = 'em.opt.R;phot.mag;arith.diff'                                        TTYPE179= 'Best_Class_Gaia'    / label for column 179                           TFORM179= '10A     '           / format for column 179                          TUCD179 = 'meta.title'                                                          TTYPE180= 'Best_Class_Score_Gaia' / label for column 180                        TFORM180= 'D       '           / format for column 180                          TCOMM180= 'Score of the best class'                                             TUCD180 = 'meta.code.qual'                                                      TTYPE181= 'Median_NSC_u'       / label for column 181                           TFORM181= 'D       '           / format for column 181                          TTYPE182= 'MAD_NSC_u'          / label for column 182                           TFORM182= 'D       '           / format for column 182                          TTYPE183= 'SD_NSC_u'           / label for column 183                           TFORM183= 'D       '           / format for column 183                          TTYPE184= 'Amp_NSC_u'          / label for column 184                           TFORM184= 'D       '           / format for column 184                          TTYPE185= 'Median_NSC_g'       / label for column 185                           TFORM185= 'D       '           / format for column 185                          TTYPE186= 'MAD_NSC_g'          / label for column 186                           TFORM186= 'D       '           / format for column 186                          TTYPE187= 'SD_NSC_g'           / label for column 187                           TFORM187= 'D       '           / format for column 187                          TTYPE188= 'Amp_NSC_g'          / label for column 188                           TFORM188= 'D       '           / format for column 188                          TTYPE189= 'Median_NSC_r'       / label for column 189                           TFORM189= 'D       '           / format for column 189                          TTYPE190= 'MAD_NSC_r'          / label for column 190                           TFORM190= 'D       '           / format for column 190                          TTYPE191= 'SD_NSC_r'           / label for column 191                           TFORM191= 'D       '           / format for column 191                          TTYPE192= 'Amp_NSC_r'          / label for column 192                           TFORM192= 'D       '           / format for column 192                          TTYPE193= 'Median_NSC_i'       / label for column 193                           TFORM193= 'D       '           / format for column 193                          TTYPE194= 'MAD_NSC_i'          / label for column 194                           TFORM194= 'D       '           / format for column 194                          TTYPE195= 'SD_NSC_i'           / label for column 195                           TFORM195= 'D       '           / format for column 195                          TTYPE196= 'Amp_NSC_i'          / label for column 196                           TFORM196= 'D       '           / format for column 196                          TTYPE197= 'Median_NSC_z'       / label for column 197                           TFORM197= 'D       '           / format for column 197                          TTYPE198= 'MAD_NSC_z'          / label for column 198                           TFORM198= 'D       '           / format for column 198                          TTYPE199= 'SD_NSC_z'           / label for column 199                           TFORM199= 'D       '           / format for column 199                          TTYPE200= 'Amp_NSC_z'          / label for column 200                           TFORM200= 'D       '           / format for column 200                          TTYPE201= 'Median_NSC_Y'       / label for column 201                           TFORM201= 'D       '           / format for column 201                          TTYPE202= 'MAD_NSC_Y'          / label for column 202                           TFORM202= 'D       '           / format for column 202                          TTYPE203= 'SD_NSC_Y'           / label for column 203                           TFORM203= 'D       '           / format for column 203                          TTYPE204= 'Amp_NSC_Y'          / label for column 204                           TFORM204= 'D       '           / format for column 204                          TTYPE205= 'OGLE_LPV_Type'      / label for column 205                           TFORM205= '5A      '           / format for column 205                          TUCD205 = 'src.class'                                                           TTYPE206= 'OGLE_LPV_Sp'        / label for column 206                           TFORM206= 'A       '           / format for column 206                          TCOMM206= '[OC] Spectral type (Oxygen or Carbon-rich)'                          TUCD206 = 'src.spType'                                                          TTYPE207= 'OGLE_LPV_I'         / label for column 207                           TFORM207= 'E       '           / format for column 207                          TUNIT207= 'mag     '           / units for column 207                           TCOMM207= 'Intensity mean I-band magnitude'                                     TUCD207 = 'phot.mag;em.opt.I'                                                   TTYPE208= 'OGLE_LPV_V'         / label for column 208                           TFORM208= 'E       '           / format for column 208                          TUNIT208= 'mag     '           / units for column 208                           TCOMM208= '? Intensity mean V-band magnitude'                                   TUCD208 = 'phot.mag;em.opt.V'                                                   TTYPE209= 'OGLE_LPV_Per1'      / label for column 209                           TFORM209= 'D       '           / format for column 209                          TUNIT209= 'd       '           / units for column 209                           TCOMM209= 'Primary period'                                                      TUCD209 = 'time.period'                                                         TTYPE210= 'OGLE_LPV_Iamp1'     / label for column 210                           TFORM210= 'E       '           / format for column 210                          TUNIT210= 'mag     '           / units for column 210                           TCOMM210= 'I-band amplitude of the primary period'                              TUCD210 = 'src.var.amplitude'                                                   TTYPE211= 'OGLE_LPV_Per2'      / label for column 211                           TFORM211= 'D       '           / format for column 211                          TUNIT211= 'd       '           / units for column 211                           TCOMM211= 'Secondary period (detected automatically)'                           TUCD211 = 'time.period'                                                         TTYPE212= 'OGLE_LPV_Iamp2'     / label for column 212                           TFORM212= 'E       '           / format for column 212                          TUNIT212= 'mag     '           / units for column 212                           TCOMM212= 'I-band amplitude of the secondary period'                            TUCD212 = 'src.var.amplitude'                                                   TTYPE213= 'OGLE_LPV_Per3'      / label for column 213                           TFORM213= 'D       '           / format for column 213                          TUNIT213= 'd       '           / units for column 213                           TCOMM213= 'Tertiary period (detected automatically)'                            TUCD213 = 'time.period'                                                         TTYPE214= 'OGLE_LPV_Iamp3'     / label for column 214                           TFORM214= 'E       '           / format for column 214                          TUNIT214= 'mag     '           / units for column 214                           TCOMM214= 'I-band amplitude of the tertiary period'                             TUCD214 = 'src.var.amplitude'                                                   TTYPE215= 'OGLE_CCep_Mode'     / label for column 215                           TFORM215= '8A      '           / format for column 215                          TCOMM215= 'Mode(s) of pulsation (G1)'                                           TUCD215 = 'meta.code;src.var'                                                   TTYPE216= 'OGLE_CCep_I'        / label for column 216                           TFORM216= 'E       '           / format for column 216                          TUNIT216= 'mag     '           / units for column 216                           TCOMM216= '? Intensity mean I-band magnitude'                                   TUCD216 = 'phot.mag;em.opt.I'                                                   TTYPE217= 'OGLE_CCep_V'        / label for column 217                           TFORM217= 'E       '           / format for column 217                          TUNIT217= 'mag     '           / units for column 217                           TCOMM217= '? Intensity mean V-band magnitude'                                   TUCD217 = 'phot.mag;em.opt.V'                                                   TTYPE218= 'OGLE_CCep_Per'      / label for column 218                           TFORM218= 'D       '           / format for column 218                          TUNIT218= 'd       '           / units for column 218                           TCOMM218= 'Longest period'                                                      TUCD218 = 'time.period'                                                         TTYPE219= 'OGLE_CCep_e_Per'    / label for column 219                           TFORM219= 'D       '           / format for column 219                          TUNIT219= 'd       '           / units for column 219                           TCOMM219= 'Uncertainty of the longest period'                                   TUCD219 = 'stat.error'                                                          TTYPE220= 'OGLE_CCep_T0'       / label for column 220                           TFORM220= 'D       '           / format for column 220                          TUNIT220= 'd       '           / units for column 220                           TCOMM220= '? Time of maximum brightness (HJD-2450000)'                          TUCD220 = 'time.epoch'                                                          TTYPE221= 'OGLE_CCep_Iamp'     / label for column 221                           TFORM221= 'E       '           / format for column 221                          TUNIT221= 'mag     '           / units for column 221                           TCOMM221= '? I-band amplitude (maximum-minimum)'                                TUCD221 = 'src.var.amplitude;em.opt.I'                                          TTYPE222= 'OGLE_CCep_R21'      / label for column 222                           TFORM222= 'E       '           / format for column 222                          TCOMM222= '? Fourier coefficient R_21'                                          TUCD222 = 'stat.fit.param'                                                      TTYPE223= 'OGLE_CCep_phi21'    / label for column 223                           TFORM223= 'E       '           / format for column 223                          TCOMM223= '? Fourier coefficient phi_21'                                        TUCD223 = 'stat.fit.param'                                                      TTYPE224= 'OGLE_CCep_R31'      / label for column 224                           TFORM224= 'E       '           / format for column 224                          TCOMM224= '? Fourier coefficient R_31'                                          TUCD224 = 'stat.fit.param'                                                      TTYPE225= 'OGLE_CCep_phi31'    / label for column 225                           TFORM225= 'E       '           / format for column 225                          TCOMM225= '? Fourier coefficient phi_31'                                        TUCD225 = 'stat.fit.param'                                                      TTYPE226= 'OGLE_CCep_PerM'     / label for column 226                           TFORM226= 'D       '           / format for column 226                          TUNIT226= 'd       '           / units for column 226                           TCOMM226= '? Medium period'                                                     TUCD226 = 'time.period'                                                         TTYPE227= 'OGLE_CCep_e_PerM'   / label for column 227                           TFORM227= 'D       '           / format for column 227                          TUNIT227= 'd       '           / units for column 227                           TCOMM227= '? Uncertainty of the medium period'                                  TUCD227 = 'stat.error'                                                          TTYPE228= 'OGLE_CCep_T0M'      / label for column 228                           TFORM228= 'D       '           / format for column 228                          TUNIT228= 'd       '           / units for column 228                           TCOMM228= '? Time of maximum brightness (HJD-2450000)'                          TUCD228 = 'time.epoch'                                                          TTYPE229= 'OGLE_CCep_IampM'    / label for column 229                           TFORM229= 'E       '           / format for column 229                          TUNIT229= 'mag     '           / units for column 229                           TCOMM229= '? I-band amplitude (maximum-minimum)'                                TUCD229 = 'src.var.amplitude'                                                   TTYPE230= 'OGLE_CCep_R21M'     / label for column 230                           TFORM230= 'E       '           / format for column 230                          TCOMM230= '? Fourier coefficient R_21'                                          TUCD230 = 'stat.fit.param'                                                      TTYPE231= 'OGLE_CCep_phi21M'   / label for column 231                           TFORM231= 'E       '           / format for column 231                          TCOMM231= '? Fourier coefficient phi_21'                                        TUCD231 = 'stat.fit.param'                                                      TTYPE232= 'OGLE_CCep_R31M'     / label for column 232                           TFORM232= 'E       '           / format for column 232                          TCOMM232= '? Fourier coefficient R_31'                                          TUCD232 = 'stat.fit.param'                                                      TTYPE233= 'OGLE_CCep_phi31M'   / label for column 233                           TFORM233= 'E       '           / format for column 233                          TCOMM233= '? Fourier coefficient phi_31'                                        TUCD233 = 'stat.fit.param'                                                      TTYPE234= 'OGLE_CCep_PerS'     / label for column 234                           TFORM234= 'D       '           / format for column 234                          TUNIT234= 'd       '           / units for column 234                           TCOMM234= '? Shortest period'                                                   TUCD234 = 'time.period'                                                         TTYPE235= 'OGLE_CCep_e_PerS'   / label for column 235                           TFORM235= 'D       '           / format for column 235                          TUNIT235= 'd       '           / units for column 235                           TCOMM235= '? Uncertainty of the shortest period'                                TUCD235 = 'stat.error'                                                          TTYPE236= 'OGLE_CCep_T0S'      / label for column 236                           TFORM236= 'D       '           / format for column 236                          TUNIT236= 'd       '           / units for column 236                           TCOMM236= '? Time of maximum brightness (HJD-2450000)'                          TUCD236 = 'time.epoch'                                                          TTYPE237= 'OGLE_CCep_IampS'    / label for column 237                           TFORM237= 'E       '           / format for column 237                          TUNIT237= 'mag     '           / units for column 237                           TCOMM237= '? I-band amplitude (maximum-minimum)'                                TUCD237 = 'src.var.amplitude'                                                   TTYPE238= 'OGLE_CCep_R21S'     / label for column 238                           TFORM238= 'E       '           / format for column 238                          TCOMM238= '? Fourier coefficient R_21'                                          TUCD238 = 'stat.fit.param'                                                      TTYPE239= 'OGLE_CCep_phi21S'   / label for column 239                           TFORM239= 'E       '           / format for column 239                          TCOMM239= '? Fourier coefficient phi_21'                                        TUCD239 = 'stat.fit.param'                                                      TTYPE240= 'OGLE_CCep_R31S'     / label for column 240                           TFORM240= 'E       '           / format for column 240                          TCOMM240= '? Fourier coefficient R_31'                                          TUCD240 = 'stat.fit.param'                                                      TTYPE241= 'OGLE_CCep_phi31S'   / label for column 241                           TFORM241= 'E       '           / format for column 241                          TCOMM241= '? Fourier coefficient phi_31'                                        TUCD241 = 'stat.fit.param'                                                      TTYPE242= 'OGLE_T2Cep_Type'    / label for column 242                           TFORM242= '5A      '           / format for column 242                          TTYPE243= 'OGLE_T2Cep_I'       / label for column 243                           TFORM243= 'E       '           / format for column 243                          TTYPE244= 'OGLE_T2Cep_V'       / label for column 244                           TFORM244= '6A      '           / format for column 244                          TTYPE245= 'OGLE_T2Cep_Per'     / label for column 245                           TFORM245= 'D       '           / format for column 245                          TTYPE246= 'OGLE_T2Cep_e_Per'   / label for column 246                           TFORM246= 'D       '           / format for column 246                          TTYPE247= 'OGLE_T2Cep_T0'      / label for column 247                           TFORM247= 'D       '           / format for column 247                          TTYPE248= 'OGLE_T2Cep_Iamp'    / label for column 248                           TFORM248= 'E       '           / format for column 248                          TTYPE249= 'OGLE_T2Cep_R21'     / label for column 249                           TFORM249= 'E       '           / format for column 249                          TTYPE250= 'OGLE_T2Cep_phi21'   / label for column 250                           TFORM250= '5A      '           / format for column 250                          TTYPE251= 'OGLE_T2Cep_R31'     / label for column 251                           TFORM251= 'E       '           / format for column 251                          TTYPE252= 'OGLE_T2Cep_phi31'   / label for column 252                           TFORM252= '5A      '           / format for column 252                          TTYPE253= 'OGLE_Ecl_Type'      / label for column 253                           TFORM253= '3A      '           / format for column 253                          TTYPE254= 'OGLE_Ecl_I'         / label for column 254                           TFORM254= 'E       '           / format for column 254                          TTYPE255= 'OGLE_Ecl_V'         / label for column 255                           TFORM255= 'E       '           / format for column 255                          TTYPE256= 'OGLE_Ecl_Per'       / label for column 256                           TFORM256= 'D       '           / format for column 256                          TTYPE257= 'OGLE_Ecl_EP'        / label for column 257                           TFORM257= 'D       '           / format for column 257                          TTYPE258= 'OGLE_Ecl_DP'        / label for column 258                           TFORM258= 'E       '           / format for column 258                          TTYPE259= 'OGLE_Ecl_DS'        / label for column 259                           TFORM259= 'E       '           / format for column 259                          TTYPE260= 'Rank    '           / label for column 260                           TFORM260= 'I       '           / format for column 260                          TNULL260=               -32768 / blank value for column 260                     TCOMM260= 'Expression: 0'                                                       DATE-HDU= '2019-06-05T09:58:24' / Date of HDU creation (UTC)                    STILVERS= '3.3-3   '           / Version of STIL software                       STILCLAS= 'uk.ac.starlink.votable.FitsPlusTableWriter' / STIL Author class      END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             É@Ä{$cŒ—ÀR}:э%î@+GÊÎüóù?©…:wT¿@*›D3­?®béå9G@*WôŒ.t@?«wùþV.@*l‰^RJ"?gӞb@*]èZx?urÒT;8@*b4Š	–¢?bwo…
@*Aëú4!8?œÊø0Høø@)jpˆä°à?—NÍ0Þ4@)'ÿT?—P×T¦@)0tÇý?Ò>k?5; @"È»¢w›ø¿ U2a|Ú?šu%F
¦?àbMÒñ©ü?¨"t¼j~ú¿ó"Ðå`A‰?£t¼j~ùÛ@-¯	R
@.p¨mqób@,¤Rç-¡#øøÀøÀøÀøA\Qì<#×
AV\<#×
AUG®<#×
øøøøøøøøøøøøøøøøøøøøøøA‡;d=®{A×
=PAoSø=TýôAk™š=,1Ahýô=<jAh^5=‹C–ÀøÀøÀøÀøAl?zQÎ_pÀøÀÀÀÀÀÀÀÀÀÀÀÀ                                                      À          À       ø                    deltaCep           cC*|V* |Ce*|*  |V* |IR                                                                                 ÀøøøøøÀøøøøøøøøøøøøøÀÀÀÀÀÀÀÀÀÀÀÀ       øøøøøøøøøøøø@-–«Kž? m}@'%?¿+ܨ¼l?Ý»Ð$<ý@@.W=ïMj?¨ûe«2Ì@?Õ¡®íJ?âpã#É»ð@,'[rì7é?ªZMd˜™?ÂXéOáûl?é…ßGñª°          øøøøøøøøøøøøøøøøø@-øVCæ?°ÇL齞?·q'òÒ	?ÏÛ ¥&•–øøøø      ÀÀøÀøÀøÀF       AcÎÙAp‹D@%!£)å­?#å1Zì@·y¾ º>¸Qì>$Ý=#×
>V@ȼjøøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀæ@Õä`gHäÀRƒúëÄÙ@*i˜»ó?—K¥»‰N@(Ð,|‹'X?œN݁W4@(rÓïl?™P¶s"@(R£Jº‰?\ZÝ
Þ@(soºØ‰\?j¥ä@@(G¹¨çe?'¾ÐCø@(1k_<Qf?ˆÕÉ)ˆXøø@(M°×fhÙ?—NV:S,@(~¡·A‹l?–LFšž"@(»Oƒ3?Ïz"ßÖfÀ@"n€E-— ø¿¡&éxÔýô?•›=ÈK^?àÝ/Ÿ¾w?£÷ÎÙ‡+¿ó
=p£×
? å`A‰7L@-œo6ð@-áE0‹¹@+ÓÄm'ºZøøÀøÀøÀøÀÀÀÀÀÀøøøøøøøøøøøøøøøøøøøøøøA~^5<¼jAy÷Ï<›¥ãAn°!<‹C–Ai
=<D›¦AdQì;D›¦Aaçm<uÀøÀøÀøÀøAbZ?|*2	gˆÀøÀÀÀÀÀÀÀÀA'ûç<¿±[A¢Ñ<r{³RSG                                                   À          À       ø                    Candidate_RSG*     IR |IR |s?r|*                                                                                          AB(?f‡î…Y?'&éxÔýô?w)‡ÓgÇ?›œQÚ¾'?•€ÿnàˆkAC¬?}±ÿlcq?/Ÿ¾vÉ?"LãÞaIÇ?§š‰ƒ¡à?±G¯Áú
óøøøøøøøøÀÀÀÀÀÀÀÀÀÀÀÀ       øøøøøøøøøøøøøøøøøøøøøøøø          øøøøøøøøøøøøøøøøø@,Ùãêöƒ?¨ÐN+Üþ?³Ò6Ð)V?ÌÖ
c0Qøøøø      ÀÀøÀøÀøÀ        ÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀ	9@o"5ÒJÀRz|X—@)j‰štŠ?˜NðñYÎ@(Ï­©––?™OQ‡ù@(¼ÙµYœä?™NkTû²@(Ÿ•—" =?^qý7K`@("ƒ%D9ø?jËþ—`@(hšM_xú?ì$úžä@(}P`cÉÆ?‹ïÕDΌøø@("RqC?—Mȝv>@(™õŒ>m?•M£¯Ó'@'–k^±U?Ç~ƒðӌÀ@!íô|}MCø¿°¸ºÇ?å`A‰7L?ãS÷ÎÙ‡?ž¸Që…¸¿óhr° Ĝ?šŸ¾vÈ´9@+.Ø
±@+µENJm­@*VÈqyŽøøÀøÀøÀøAK33<#×
AF\<#×
AE<#×
øøøøøøøøøøøøøøøøøøøøøøAxIº<¼jAi;å`BA\;ě¦AYp¤;ƒoAX-;£×
AWÒò<oÀøÀøÀøÀøÀøÀøÀÀÀÀÀÀÀÀÀÀA–EÖ=SÃa                                                      À          À       ø                                                                                                                                              ADV?tz€¤« ?"÷ÎÙ‡+?"Ü=ƒMÕ?Ÿc¡ `? å`A‰7LAD|î?;<0Ãí?Ÿ¾vÈ´9X?—fÀ(y›Í?ª|ºeÁü?µÀµgUzøøøøøøøøÀÀÀÀÀÀÀÀÀÀÀÀ       øøøøøøøøøøøøøøøøøøøøøøøø          øøøøøøøøøøøøøøøøøøøøøøøøø      ÀÀøÀøÀøÀ        ÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀ
¦@ü'Ž2]JÀRor–öQ+@)yŸ§r?—Nۏè˜@(ãn"$A?˜QŊx>@(ǘ{/?žN\}ö@(ºW8ÎäÈ?_5€&y€@(™¸'<ò?k¯'vDÀ@(àu^ì0?ƒšÓÅh@(Gñ‰<4?Œ+a%Løø@(³«*d¹¦?˜OaúÉ@(µ'ʲ¯?–N-LP@(#2lp×?Êb/¤mÂÀ@!d?]ªëø¿£Ý—ö+jè?'4êJŒ?Üí'hr°!?¢ñ©ûçl‹¿óhr° Ĝ?Ÿ¾vÈ´9X@+ŠEÔ§e@,"Í9Úa@*± žÛùøøÀøÀøÀøALQì<#×
AG…<#×
AF=q<#×
øøøøøøøøøøøøøøøøøøøøøøA|éy<£×
AmV<¼jA_¶F<t¼A\^5<t¼AZ^5;å`BAYãT;ƒoÀøÀøA]?âÚUKŒA[F?tOãm"BJAZj?uÇGQÎ(íÀøÀÀÀÀÀÀÀÀÀÀÀÀ                                                      À          À       ø                                                                                                                                              AE&é?~¸Ô¿_?¾vÈ´9X?ƒÓñbàö?›…¸Që…?Ÿ¾AÏßAE^5?‡ŒÿWc"$?ž¸Që…¸?'ð2ºgo?©æ0ué'?®5?|í'høøøøøøøøÀÀÀÀÀÀÀÀÀÀÀÀ       øøøøøøøøøøøøøøøøøøøøøøøø          øøøøøøøøøøøøøøøøø@+ÅÁBá&?£pÀ\|Ù?°`-3·4?ËA"Èyøøøø      ÀÀøÀøÀøÀ        ÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀ@ u"…fîÀRtšÃeDþ@)¤[Ml8?šO.'Ê@)N¶úâŸ?œN™ç˜š@)ûɺ0ä?šMÈt r@)Å©ÅÎi?`É~}\`@(þԛ8?n§´,öÐ@(ÕªTº(Ñ?"VõL@(ˤÙú ?eV åHøø@)
8àÊ÷¿?—O{ F@)kv àÓ?—P'sn@(nŸ
ùÌ?ÍðôŸþ@"s	üâIñø¿«¥ãS÷ÎÙ?—§†Â&€?á‰7KƧð?§Oß;dZ¿òõ\(ö?¤ýó¶E¡Ë@+ü'ÇÅ&@,™˜kœ0M@+¶™" äøøÀøÀøÀøAPÌÍ<#×
AJ\<#×
AIG®<#×
øøøøøøøøøøøøøøøøøøøøøøAƒQì='hsA{?}>JAixÕ;D›¦Aco=‡+A`Ý/<ÌÌÍA_ë…;£×
ÀøAhÛõ?ƒÿ¼ä!}AbüP?"õ
¸A%Aap¤?yÀ3aV\A_cñ?vŠPPzk×ÀøÀÀÀÀÀÀÀÀÀÀÀÀ                                                      À          À       ø                    deltaCep           Ce*|V* |cC*|*  |IR                                                                                     AH?§?Cä?—
=p£×
?´‰ÁµA•Í?¢ï"wñ©%?Éx̚wåëAHìÀ?°OÙ\'H?¢-V"?´í÷­K'?°­,**v?Ëæ>ÚøøøøøøøøÀÀÀÀÀÀÀÀÀÀÀÀ       øøøøøøøøøøøø@+ûU´'ÐF?ÄrDÅé?ÊÊH?á†f?äCPvÌ.p@,°´Yg?Ãê¢[fô?ÐD†2j]¥?èz¢AY€@*ûƒ¼;®>?Ãcÿ=$~$?ϱ*Œ½9?Ý Ùܝ CEP       ?ǯUG	,øøøøøøøøøøøøøøøø@,_-@ªë?©±Ï"æ"?ºX¶O‡Ò?×O"¼
êøøøø      ÀÀøÀøÀøÀF       AVjAa×
@/¬è`§	Å?%]_V§¬'@·vݐÀ­>çl‹>Oß@Ž°!>²-?ÞvÉøøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀ@ yþ¨+¡ÀR{»¡+^S@*?œX9m?˜OŠï{'@)³#[+©?™Q¦L@)ˆ¦íñKÀ? &h&">@),w©?bŐ9"p@)n%úCÙ?p÷@;Ú`@)IÐÅ{…æ?‡€šl(@)sps¥%?"E:`høø@)}=ˆ^&?—MÂwj²@)|ùl¿Äç?—Kv¤"Þ@(òþ"?¡?ÖÃq2s†à@"Ëe/šrÜø¿}¿H˒?",<žì¿±?ÖÈ´9Xb?¢n—Oß;¿ó"Ðå`A‰?¡ë…¸Qì@,.z1…ý@,½†eà.©@+M¢r†/ZøøÀøÀøÀøARff<#×
AM™š<#×
ALQì<#×
øøøøøøøøøøøøøøøøøøøøøøA€Ý/<›¥ãAq ;D›¦AdbN;D›¦Aa;ě¦A_¶F<oA_l‹;D›¦ÀøÀøÀøÀøÀøÀøÀÀÀÀÀÀÀÀÀÀA™gm="µÝ                                                      À          À       ø                                                                                                                                              AKX?ˆ}%Ōg?"záG®{?'½GËÂâ?¡Q¸YxAZ?¯|à%o%RAK²-?"t¡'Œ_?¦§ï²-?˜`§	Ĥà?±*
Ãöd?¶éŠúšeøøøøøøøøÀÀÀÀÀÀÀÀÀÀÀÀ       øøøøøøøøøøøøøøøøøøøøøøøø          øøøøøøøøøøøøøøøøøøøøøøøøø      ÀÀøÀøÀøÀ        ÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀÿ@ ±/ƒÜÀRX 8L@*´áF!Îe?—O$ÏJj@*-šËv?™Q¥}Ìp@*»ò×Ý?RXŒ&@)à©:'?jokMݐ@)ÍXŒ¤M
?j;â@)¹"‰èÔ
?†›FI\@)°'7¼?"5£ÏKöøø@)¼MkÆåd?—N(nþÄ@)ÒªŒò'?˜M®Š˜@(]›ùŸ˜Ñ?Ï­AXi@"¢ïg2R˜ø?ÑN;Í5¨?˜y=Ùb·?ڟ¾vÈ´9?¦"t¼j¿ò=p£×
=?¡ë…¸Qì@-•ñZJÏ1@.z¢ ©XS@,^vêB(™øøÀøÀøÀøAW33<#×
AO…<#×
AN¸R<#×
øøøøøøøøøøøøøøøøøøøøøøAƒn˜>'ïžA}•>$Ý/An›¦<›¥ãAh{=×
=AgV=}ó¶Af›¦<›¥ãÀøAxÓ[?Žó
N7›xAjDÐ?sÅyò4ebAeOv?y{•¢"Ae"h?z@RÖf©'ÀøÀÀÀÀÀÀÀÀÀÀÀÀ                                                      À          À       ø                    deltaCep           IR |V* |cC*|Ce*|*                                                                                      AOJ?ºñ©ûçl‹?£333333?¹]À¥wn?® ›~v?Ð(ùôMDVAO…ð?³t°¬Ö)?¯¾vÈ´9X?µÞ
fðÏá?¶îcŠ	?ÏKƧøøøøøøøøÀÀÀÀÀÀÀÀÀÀÀÀ       øøøøøøøøøøøø@-"pmçùM?ŝ†P§{?˽<^Ïs?æF–r°Nà@.‡}·MÒ&?Ð0—Úì¸Á?Ñh–$'Q;?é*
hÒð@,V2'ÜË?ÀªU€"ì?ÅÀv[½?âs\d'CEP       ?ѯ¢"0Qøøøøøøøø@.O;Éêp?½ûa4Î=æ?ØA¶Ua[?ó©³úmðøøøø@-%Á?ÐÐh?œv¼õ¿4^?¦I/ۇG?À/ƒ{J#:øøøø      ÀÀøÀøÀøÀF       A`E¢Anýô@+rÂý@2?$|ŽÆ×ÀF@·pßèh3Æ>ûdZ>o@ ‹D>n˜?æøøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀÕ@ â"W:yyÀRèÑQ­@*ˆV_Zm?—MÂ}4@)õPE_£?•J¨¬7b@)Ä	ý̙? %\|"Ç@)±ÑÒmc?cÇï~n @)°ý!N7?rGJð͸@)²IÂÒ[?ŠKÛÄ@)¢D‹‰{?˜5‡û´ôøøøøøøøøøø?˜y=Ùb·?Ÿ;dZ¬?ߝ²-V?±hr° Ĝ¿ô(õ\)?§
=p£×
@,é·¿Ž@-
à´á½@+šß̫֔øøÀøÀøÀøAT(ö<£×
APQì<#×
AO
=<#×
øøøøøøøøøøøøøøøøøøøøøøAp¤<õAt<‹C–Ag7L;D›¦Acïž;oAb5?;oAb;oÀøAgo?"¦ë'³ò
Acö"?µÝiÓAc¾à?xÓkL4"Ab†Â?yÖjÛ@-ÀøÀÀÀÀÀÀÀÀÀÀÀÀ                                                      À          À       ø                                                                                                                                              ÀøøøøøÀøøøøøøøøøøøøøÀÀÀÀÀÀÀÀÀÀÀÀ       øøøøøøøøøøøøøøøøøøøøøøøø          øøøøøøøøøøøøøøøøø@,áOP ,?±¬?£ƒþ?·±X¨Îð?Ѓßóðþøøøø      ÀÀøÀøÀøÀ        ÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀý@!˜ìúi¾
ÀRn1œZ>:@)ø¸Úé™?›Lz*[ @)a'¼"}&?¢ ÈV"f@)-5,?›PõbÌF@)xã.9K‡?b²¤¯Ø @){€óô†­?qIÔ4¸@)i'œú£z?ˆÏÄ>Æ|@)c;X3^.?".ITøøøøøøøøøø¿¢¼£n/?"Fs×Ûõ?Û×
=p£×?£t¼j~ùÛ¿òIº^5??ž¸Që…¸@,•"ÁC@-WÆðé@+~Ïé·¿øøAS¬?UL˜_ö"AOýô?Vð¸ºÇAJ÷?a4êJŒAO
=<#×
AK\)<#×
AJ¸R<#×
øøøøøøøøøøøøøøøøøøøøøøA†J>ˆ´9AùÛ>7KÇAkt¼>hsAh=‡+Ad"=¥ãAc=t¼ÀøAk…ð?~ÂÎFImA`òå?{]9–ûA\JŒ?r¡øã¬cA_‹D?z¸èê9ÅÀøÀÀÀÀÀÀÀÀÀÀÀÀ                                                      À          À       ø                    deltaCep           cC*|V* |Ce*|*  |IR                                                                                     ÀøøøøøÀøøøøøøøøøøøøøÀÀÀÀÀÀÀÀÀÀÀÀcepheidøøøøøøøøøøøø@,¯ÓPòÀB?Ĥ‹5Þ#?ÉþDw‹…>?åjþpÖ¡ @-aDW©â½?Ê×_(?…?ЋÐãÄ?êôé2†@+´	K4Á?Á¢æÔzÇ?Æ FU¨»I?߁àµDàCEP       ?ÍOP7bF¿øøøøøøøø@,™LʳíÙ?ӊڹõY´?Ú—d53¾?êÈŒŠ½^øøøø@,‰à?pX?ÌOmü\ÝQ?Ð~UñN6?æ—íÇïzøøøø      ÀÀøÀøÀøÀF       AZJAfÌÍ@0­ôºQ ?)…CÛ!#@·re¸ºÇ?>'hs@Oß>E¡Ë@ƨøøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀ@!ç
^þ"ÀRGšàÁvW@)–Zå3[?šN¦+Z@(ñøàð?œNü÷MÔ@(ÔïǸ™?œOs@(ÇÅAª&?\>ûá" @(µl"{L"?k5X‰ê0@({Y³Ô?€IY"ô@(ÞŽaJø?ŒØj':,øø@(ă肩?—N}6«Ü@(Ér¡öÊ+?—MÛtÏ
@(¬v¦¹•?Ð~Ĉ·@@")ó™‰[ø¿‡$tSŽóM?Hð¹?à¬1&éy?Ÿ¾vÈ´9X¿òQë…¸R?™™™™™™š@+ÂÈ:£j@,m«âqz@*Æ-±éòøøAPåÉ?R¼£n/AL2Ê?R¼£n/AF‰7?]}¿H˒ÀÀÀÀÀÀøøøøøøøøøøøøøøøøøøøøøøA&é<¼jAqP;å`BAb<t¼A^1;ƒoA[¾w;£×
A[<e`BÀøÀøA]&é?€1ônÒFA\í'?r§7E=A\ä?xPXÝç§DÀøÀÀÀÀÀÀÀÀÀÀÀÀ                                                      À          À       ø                                                                                                                                              AE™š?†@×`¤†?'-V"?|:
Bâ?ìʙæ?¤¼~ ïÏ0AEĜ?•€ÿnàˆk?Ÿ|í'hr°?•'hr° Å?«­¥À‰d?¯|à%o%RøøøøøøøøAFnæ;8Iˆ<ëò=ØALE—:Än<"Þ<¼|APè";ÐF<×6=•ì       øøøøøøøøøøøøøøøøøøøøøøøø          øøøøøøøøøøøøøøøøø@,å}º'?¬s¨œkÜ?³JåÓJÌ?ÇEØQeMbøøøø      ÀÀøÀøÀøÀ        ÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀ"@"vÛ
Ø/×ÀR|:îéWG@*ÈÓjé?œMÕÂmf@)îx6èF"?¡#åñ\:@)ÕZÊÁ'ç?¡#þV{@)ù@å­öz?LÒ´ñm€@)Ï#œñMl?U9}†×à@)ÍÈqÁ<‹?sï;Ü18@)¿Ó¨D,?"¨Íñöøø@)û3aƒ[ˆ?˜NÑPö@)ñÆÚAê?™N™yn@(çZ!—úø@"i
>®,ø¿³¼ÓZ…‡"?—süPH?ÜIº^5?}?­/Ÿ¾vÉ¿ñC•$Ý?¢n—Oß;@- 3çŽ@-ÂÃeDþ7@,ð"òsøøAZ7L?[ÚQÎ_AW4?[ÚQÎ_AOµÝ?dzáG®{AW33<#×
APÌÍ<#×
AO33<£×
øøøøøøøøøøøøøøøøøøøøøøAˆ²=õA…X<ÌÌÍAt1';D›¦Amƨ<t¼AiÎÙ<e`BAhj<oAˆqA?"Âø7´¢4ApñA?uô^NÜAgMj?J
MzÝAcó¶?q²åšùëêAd)_?xFèò@îÀøÀÀÀÀÀÀÀÀÀÀÀÀ                                                      À          À       ø                    deltaCep           IR |Ce*|V* |cC*|*                                                                                      ANP?°"o³íö?¡ë…¸Qì?·¦4gæ™?«8n—¶?ÓC•$ÝANí'?°õ¿4]՞?«dZ¬1?µ21«s·?¹¯:ÎÄ?Ïß;dZ¬øøøøøøøøANgB=†S‡=ð§>ªÀATt¡<ƒƒ®>Ó(>",`AX¿"='՝=ü·>™î@cepheidøøøøøøøøøøøø@-ŽE3ìø?ÍcY7Á]?Îü÷
Ë?åÛ	ÅwÐ@-Æ7§ïÕ?ВWj"F?ÒÊÃE™'ä?ï6¥ß: @+íÙ
ü5?ÁWŸa.®¸?Æã7*¤"¥?àÕPÅüDðCEP       ?ÚF¼çëŠøøøøøøøøøøøøøøøø@-gY«m?ª¦ÏB-¢?°rÂÄzÆ?Ê//˜sÿ¬øøøø      ÀÀøÀøÀøÀF       A_hsAl1'@,Ã@Xµ£»?î
4»É@·sw܇U>î{>|í'@ bN>5?}@&¸RøøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀ\@"ÅTûÚ×RÀR?_=}9@*4Rµ™TÓ?˜M{ÇöH@)žnA?˜NJ¬n*@)j\R½±¼?P,Ž1h@)bñ_Tò?\«8\€@)L×Ú·EØ?fuÜØP@)H)pÈî†?'à›äÓÄ@).Ìtˆlú?ÛC§høø@)TDÛõ
´?˜Nu®@)P:׊?—P(¬nÊ@)*\œcS?Ó8ÊÃpÀ@"³'ÑÈÄø¿—Xâe+Ô?ò䎊qÞ?ã-V? å`A‰7L¿òùÛ"Ðå`?²-V@+÷Z1¤½º@,{©p¨@+ .©`¶úøøATŠr?S©*0U2aAPs?UL˜_ö"AKwš?a4êJŒAQp¤<£×
AM¸<#×
AK®<#×
øøøøøøøøøøøøøøøøøøøøøøA"Ñ;ě¦Ann˜;£×
Abff;D›¦A` Å;D›¦A^n˜;D›¦A^ Å;£×
ÀøÀøA`>B?rD¦">jA^ÓÃ?sðwÌÀ7"A`c ?‰aܓê-ÀøÀÀÀÀÀÀÀÀÀÀÀÀ                                                      À          À       ø                                                                                                                                              AJ(ö?x"y1ð?–"t¼j?}õ#XÏú?¢Ýœ'éS?—BsBüAJdZ?²:zOQw?¢n—Oß;?–qo®ä"y?¯øìˆ3@?´zߚ.êÏøøøøøøøøÀÀÀÀÀÀÀÀÀÀÀÀ       øøøøøøøøøøøøøøøøøøøøøøøø          øøøøøøøøø@,صˆãhñ?¿3eˆU?ÄpÜáíÆB?ÚÏ=ÀTïFøøøøøøøøøøøø      ÀÀøÀøÀøÀ        ÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀþ@#rŠarÀRB? §?@+[È¢¹ŽÔ?›OÜqë6@*Åžÿž?¢¡'ã×@*Œʎ?¤'ð"@*{7–Ö¼È?c
e1. @*l1¾ÚmG?n®h=XP@*e#d/ã(?Ž —Ü@*j*©â€;? µÉ?–øø@*F¤ÇU?˜P€HOì@*<¡Ç­6?™OŸ»ºœ@(¢#÷¨Äø@"[&VùaTø¿¢¼£n/?–"t¼j?ÞÈ´9Xb?¤záG®{¿ñ7KƧïž?¡hr° Ĝ@-Z]B¡@-ïµ®£@,iÏ»"–%øøA^Xâ?Z6âëC-AYúD?[ÚQÎ_AT‡"?fOv_Ø®AZ¸R<£×
AU<#×
ATzá<£×
øøøøøøøøøøøøøøøøøøøøøøA…P;ě¦A|<oAn(ö;D›¦Ak
=;oAhĜ<D›¦AhZ;D›¦ÀøAn2Ê?†2;¼n°¸Ak©?p +"HØAhw2?{ˆ‡"žyAjmÆ?k6½+o"ÀøÀÀÀÀÀÀÀÀÀÀÀÀ                               F0                     À          À       @bF0                  Star               IR |*  |*                                                                                              AQ²-?†@×`¤†?™‡+J?T}/ևa?¤˜å>³™ö?ªžœ7ًAQº^?˜bMÒñª?¬í'hr°!?šü¹úb1M?·jÑù\?µ¡ÏɏrøøøøøøøøÀÀÀÀÀÀÀÀÀÀÀÀ       øøøøøøøøøøøøøøøøøøøøøøøø          øøøøøøøøø@.6ÓR"Ä?¹ Äe??Ç[ØÃÐú¯?ä6¬dwyøøøø@-ÑVÀÖõE?²ûO—Z?¾T뿬'ç?՚kP°ò|øøøø      ÀÀøÀøÀøÀ        ÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀ>@#£X)ŒÁDÀR?Ffí@(ýéUø#µ?—KãÚÌ@(^–hlšÿ?˜NŸÓÌr@(6·P`?O&\x @(;¥ÿoî?YÃ{ÞtÀ@(1–p¶?b;íР@('_|ÆÒ?yÀ}r @([j:üÖ?ƒQÅø<øøø@(OA¶½zï?—NœÃCØ@(S=éGØ?•LÒzwˆ@'éÛ
YÜì?Ç,KW™À@""ìTRÒø?kÚQÎ_?"É…ðoiD?áë…¸Qì?£t¼j~ùÛ¿ôZ¬1'?Ÿ¾vÈ´9X@+ßà·õ¥@,´>1"öÂ@*Ç%;:øøÀøÀøÀøÀÀÀÀÀÀøøøøøøøøøøøøøøøøøøøøøøAtùÛ=£×
AdÝ/>k…A]
=>_;dA\5?><jAWÒò=ÊÀƒAWxÕ=¬1Aiی?'¯šŒÞ 4ÀøÀøÀøAZx?x
°ö­qÀøÀÀÀÀÀÀÀÀÀÀAŸx¡=¶®}                                                      À          À       ø                    deltaCep           Ce*|IR |V* |cC*|*                                                                                      A@Þj?Ÿ;2FÅ?"¶E¡ÊÀƒ?±eßWéËá? P±*e?ÏßCÇÕíA@ñª?œj~ùÛ"Ñ?²-V?°îÖâÐDQ?ª7Q¥åw?ʟ¾vÈ´9øøøøøøøøÀÀÀÀÀÀÀÀÀÀÀÀ       øøøøøøøøøøøø@+àýs[êè?¦YéÔÛ?ÄÌØð|Ù?å])UåbP@,±œT«D>?´ÍÀ<"?ÉûâðºR÷?ë4™réP@*ʀýÿ>?¥q+•ø%k?À¯â\?àôÖ÷"T2CEP     ?Õ`+X
Öøøøøøøøøøøøøøøøø@+½ò#žjº?žUýb–Î
?¹ùú,hJ?Ôgµñ¾ôøøøø      ÀÀøÀøÀøÀF       AQhsA]P@2æĔïæ­?)Ár%·I®@·pù
Z[–?+>›"Ñ@"ÎÙ>Iº^@A‰øøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀ@#È#…@FAÀRoæ)•$À@**¡ˆL¾†?šPt*œ@)|Pú&|4?šP1Œ÷ê@)K¸zßØÚ?N{¬]:@)ƒ
˜"?Fx*€@(ç1ü'Û?Kåê.@)ïÚR"˜?m¡%BP@(â;˜E™?cAªÃi€øø@)	¬v̕?–NÁÛâ@)å0sê"?—M¶b\@(ˆLjFÒ?ÍêƒîÀ@"H%ëÓ%âø¿}¿H˒?'Î_oÒ?ÞvÈ´9X?¡hr° Ĝ¿òýó¶E¡Ë?šŸ¾vÈ´9@,hjL¥@,°¬}¡ìN@+ØÏ9Ž—øøASÆ??UL˜_ö"AN}¿?Vð¸ºÇAHº^?`bMÒñ©üAN\<£×
AI<#×
AH£×<#×
øøøøøøøøøøøøøøøøøøøøøøA¬<ÌÌÍAt—=@ƒAd{=C–A`$Ý<‹C–A]º^<‹C–A]o<¬1ÀøAe-w?}¨½#ÃAb±[?qÛʖ'§]A_V?f%îÇÉA`?u³ÃçÀøÀÀÀÀÀÀÀÀÀÀÀÀ                                                      À          À       ø                    deltaCep           IR |V* |cC*|Ce*|Ce*|*                                                                                  AGÙ?ˆ:	ç	?›"Ðå`A‰?¡·¸h'?¤I³¨8˜Î?¼j~ùÛ"ÑAHp¤?™XÎG P?¡ë…¸Qì?¢ŠŒ¶\Gÿ?³i"(Lþ?¿\.Êî¦øøøøøøøøAHkq<°Dk=Ÿs=ꈀAObà<­¶=)>FªATË=—=¥Új>qÛÀcepheidøøøøøøøøøøøø@,¬v|}½?ÂNᯢòp?Âi}ŒGo»?Ù­ª:G"@,Èd…)ã?ƦÙt—U?ƨܼqŠ?àáà›`@+ҟ¯O?¹¬õ/õ%?ºfjQ"d?ÓCTg¾s T2CEP     ?ÃM4ÓM4Ôøøøøøøøø@-_ú~¶¿D?®dÿ^Ë?¸U4ԍ?Ôµ&زøøøø@,'Z¯xþï?¯Oœ…×?µ·B)£Åö?П­¯Ñƒøøøø      ÀÀøÀøÀøÀF       AVŸ¾Ab"u@1ñàŠï³?7l-OÄcr@·yðbMÓ>†§ð>S÷Ï@‹¥ã=ÎÙ@ÐåøøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀ!œ@$2LLß­ÀRtHÓ®h^@+W'Cœd'?¦œÿˆ-@+%¾óDèP?¢ ¶zþÓ@+
ÒkÖú<?¦"o¥@*ÀSL"?Rc Ú)€@*¤¡`'(Û?Zd·Ž€€@*šÖ'˜x?|Uå°@*¢~»žg	?›ÉÑ!ªzøø@*žµG®†?³J@<~´€@*¼"4LdË?´òÿBR*€@)n`)p®Úø@!s§©lø¿C©*0U2a?"ã¼ÓZ…ˆ?á¡ÊÀƒo?§Oß;dZ¿ð\(õ?²-V@,¹²Ä
ª@-
°»õ4@,ãÉh">øøA\ìÀ?]}¿H˒AZ"Þ?_!-w1ÅAV.?h"t¼j~úAZ¸R<#×
AW®<#×
AW33<#×
øøøøøøøøøøøøøøøøøøøøøøA5?<ě¦Aoß;<ÌÌÍAfùÛ;£×
AfIº;oAfzá;ƒoAfn˜;oÀøAf-w?…Hf¡ÉAgHé?q	¾¹åAg?`©›o\¯-AgÞ?{-M@$³>ÀøAe<£×
>®{<£×
>¸Qì<£×
>£×
<õÀÀÀÀ                                                      À          À       ø                                                                                                                                              ÀøøøøøÀøøøøøøøøøøøøøÀÀÀÀÀÀÀÀÀÀÀÀ       øøøøøøøøøøøøøøøøøøøøøøøø          øøøøøøøøø@-¼ªÚ3½?Ä·'$18?Ȏôúé?Ê?ã"ÄŠÞë³@-w$·omv?ÄË—¦zS?Ѹaûó€ì?âöpŸ¥LU@-S%³ïá?¬cþ­©?²G`fÈ?ÈpûëžI,øøøø      ÀÀøÀøÀøÀ        ÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀ#Ç@$ƒq¸ªÀRp6÷ãÑÌ@+/9'ýîE?™Nq€ûð@*ãÄ©w·?žM`Ñ@*¨o&P´b?¡¤ÿþä{@*–Ŝ$?Nv±À@*"RþV‰˜?Yú'ùÇ @*uD¿',L?kù]ÍÐ@*['2çû?˜¼À7‡ìøø@*qúÊB?˜Mdøº'@*Œ…) &Ã?šOêQÐ@*@JB&·ø@"Ç6ÑgD,ø¿±Ä2ÊW§‡?–"t¼j?Þ"t¼j?§Oß;dZ¿ò$Ý/Ÿ¾?ž¸Që…¸@,°ö­pæó@-dº"»ä@+þBÐ_)øøA[×
?[ÚQÎ_AYU›?]}¿H˒AU	?gÁ½¥œàAXõÃ<£×
AV{<#×
ATõÃ<#×
øøøøøøøøøøøøøøøøøøøøøøAV<å`BAqt¼<49XAgxÕ;ě¦AeãT;D›¦Ae×
;oAe™š;ƒoAwò|?À9yžQ?Afˆf?y?l&™Ç½Afj?pçW'Ž
Af@?a # –xAeä?z")=,ÀøAg\)<£×
>"zá<£×
>¸Qì<õ>Š=q=#×
ÀÀÀÀ                               F0                     À          À       @c F0                  Star               IR |*  |*                                                                                              AS©ü?ŠŸ¾vÈ´9? å`A‰7L?ž½S³{j?­;GÔªç ?»C•$ÝATV?ŠŸ¾vÈ´9?°Që…¸R?œÀKµ
8h?»¼]éÀ"š?¹º^5?|îøøøøøøøøAUÉ;›¬;Ð_)<¬èAXÏ;
* ;Š"l<eÀA[¾ ;Xw%;öjU<°D       øøøøøøøøøøøøøøøøøøøøøøøø          øøøøøøøøø@-½rðR
?ÁU¸™9?Èñ'(º3?ä¢×/ýÍøøøø@-4¥Ξ^?¨g`ai§d?±#Y½ÐI?Æ=ú	Eúøøøø      ÀÀøÀøÀøÀ        ÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀ#á@$ˆV>Ðö'ÀRaÆqhøè@+û¦÷>?˜OH}(@*5#G'"Æ?œMo'è.@*!)æ;¨?ŸHþîRh@)ôŸöÝ6¥?Xv~… @)áÜl61?jÐAcɐ@)ܛ—¤`@?"(D©R8@)úÚ~†ÔZ?'ÅQÞîøø@*	3Óµà?˜OäKŽN@*3qBæ̈́?™NĹØx@*#)e0zLø@"ºÛ/Ǧ^ø¿²ò䎊r?•›=ÈK^?ã¶E¡ÊÀƒ?¤záG®{¿ñ¾vÈ´9X?ž¸Që…¸@-0ò	1@-Ü)¥ë·@,@OÁßøøA[Ë)?X"t¼j~úAU"F?X"t¼j~úAPY´?c©*0U2aAUë…<#×
AP£×<#×
AO33<#×
øøøøøøøøøøøøøøøøøøøøøøA…P<ƒoA}
==©ûçAkûç;ƒoAgë…<ýó¶AdùÛ=,1Acº^;D›¦ÀøAg›=?ŠŸb0wAj7L?qgf@¦¹=Acn˜?`À­Ù©TAhÅ?ƒæ©¸ËŽÀøAhzá<£×
?<£×
>ð£×<õ>ÌÌÍ=#×
ÀÀÀÀ                                                      À          À       ø                    deltaCep           Ce*|cC*|V* |*  |IR |V*?                                                                                AO?¨"qal+¢?¡hr° Ĝ?´sx‰•?©ÏÌ[ÅP?Êñ©ûçl‹AOl‹?°o¹Ì??©xÔýó¶F?¶'[rÏ*?·¤Úå"D?Ï\(õ\øøøøøøøøAO—[<õM=Ã3>{+AUÅñ= ÈÍ=çÍ>"€A^8.<ÑÕ>ë5>ÉÊ cepheidøøøøøøøøøøøø@-U5Kÿ[?ËeúW«À?Êå¼×V?ãdÒ1€@-·Ä_Ükz?Ðødòlº¿?ÑA"MЋ2?éË7.Q«Ð@+ÿòy~¬‹?Å«2¿qt?Ä|ü¹{ʇ?ÝÏr|z@CEP       ?ÖR,?5ºxøøøøøøøø@-ÌîàóË>?Ы£‡Y%5?ÔRژgjr?èæÝð
¿wøøøøøøøøøøøø      ÀÀøÀøÀøÀF       A_¶FAlb@*.yk%èÈ?!¿E$Í>ã@·r"
(wî>ó¶F>Z¬@•p¤=çl‹?¨"uøøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀ&m@$ì¬1&éÀR]3
9@*¬%ò'E^?žN\}ô@)È£V¢V?¥Y(&¶@)•ìJîGp?¥6
1P@)_,&«?U$šš@)cPe(q:?iÿþÊ_@)ONÄ
q´?}DÒk¬è@),ØiœK?lTJøø@)hëT£Ón?ŸMÏQ@)"#Ù§Êj?¡$
ë×@)Š²«yjÃ?ÚÀœ=x°@!ÀLø¿ÈÇâ'@·€?¤Ö¡aä÷f?Üýó¶E¡Ë?¶"t¼j¿ðÔýó¶E¢?®¸Që…¸@,ø†nCª@-hò	1@,SÞ¤e¥øøAYÑN?Vð¸ºÇATà
?Vð¸ºÇAL
"?a4êJŒAU¸<#×
AN{<#×
AL<#×
øøøøøøøøøøøøøøøøøøøøøøA'Àƒ<TýôAr¸R=\)Ai|î;ě¦Ag|î<e`BAe<t¼Adff<"t¼ÀøAjiD?{t´*Ah¹?zkP°ò{³Af+k?avû	 :Aeqv?€šgó
NÀøÀÀÀÀÀÀÀÀÀÀÀÀ                                                      À          À       ø                                                                                                                                              AGOß?†‡EÙþäw?˜Ôýó¶E¢?¶';ý?£›Õ³üo?Ðzåykü¨AHƨ?y™~Á¦þÝ?¤záG®{?µÞ|!¹Ž,?²8W_bf'?ÐÔýó¶E¢øøøøøøøøÀÀÀÀÀÀÀÀÀÀÀÀ       øøøøøøøøøøøøøøøøøøøøøøøø          øøøøøøøøø@-·f¥P‡?¥Í_™Ã‹?ÏÊ^-M?äßoÒòå@-[éȆ/?¼û¨'j¨ë?Ð_ï—R?áäÅ©øøøøøøøø      ÀÀøÀøÀøÀ        ÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀ&¦@$öI±ú¹oÀRbÁBá@*ê—ì{?›O&
r@)ïx!¯Ï?œLØ]ÑÖ@)ñGvkF?£ŠCp"@)ˆÛY¡0?V$PE @)‰1]ÏÁ?kјP@)R-¸'P?€o^‡ì@)_@²‹#ó?‹6}æƒüøø@(Ød1E‰³?˜Nd$E¶@)sJ¹)?—NéZ]º@(þQTQö	?ÓPyæ‡%à@"xí²NB4ø¿­ó¶E¡ÊÁ?'£S&Â?äIº^5?}?£t¼j~ùÛ¿ó+Iº^?œ¬1&éy@,¼hDŒ÷Ë@-™n½Lý	@+‹"J­£<øøAWG®?UL˜_ö"ARÅ?UL˜_ö"AJ…ˆ?`bMÒñ©üAN¸R<#×
AIp¤<#×
AHzá<#×
øøøøøøøøøøøøøøøøøøøøøøAƒE¢>{çmArí'>^5?Af9X>'ïžAa¸=º^5A^Iº<ÌÌÍA]…<#×
ÀøAnTÊ?|Ÿr÷naAjg8?qK~dž<Af€?`'•p?-<Acی?wQ‹
Ü<ÀøA_®<#×
>ð£×<#×
>×
=<£×
>"zá<õÀÀÀÀ                                                      À          À       ø                    deltaCep           IR |Ce*|*  |V* |cC*                                                                                    AGp¤?¹™—ìoî?š^5?|í'?ÁßÁœ"[?¬´š¦ßÓ:?Ö° ě¥ãAH&é?¹hw¸žAŸ?«Æ§ï²-?ÀŽ´?³TT+
p?Õ7KƧïžøøøøøøøøÀÀÀÀÀÀÀÀÀÀÀÀcepheidøøøøøøøøøøøø@, ˆè?Ì7ù£.^?Ò\W'U…?éš'ö"°@-"a]©?ËÊ(ùJ?×nymç~?ðå–M»Éˆ@+2kn?¼W-3.:?΍»nnÄá?âæ…!"êpT2CEP     ?µýä›êîøøøøøøøø@.9¹¶o"6?´'gÁ°9?ÇP4JàN	?㵿j
»@-O´=‰ÎJ?À@|ÇÑ»I?оUü
ýà?ã×süP@-	­6/?¹(ƒ¬ÈK?ÁWßzymÕ?Ú0j+ÿøøøø      ÀÀøÀøÀøÀF       AZzáAhbN@0½ñ³6"Ò?bçUåã@·w½°Ý'ý?5?>ˆ1'@¦->P@PøøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀ*
@%q6`å&ÀRf%ò{@(däú	j´?—MÇCWˆ@'䓤Ô.¬?›M·µkœ@'µ•Ö¨†˜?™N[šÔ@'ŒMädcŸ?N§!+@@'Ž^Dû_?U;£7' @'€"7ô4H?nm?" @'€e·ôȜ?äX–@¸øø@'›ìZ¾f?—M1>¦@'œä£? 8?•L£žôH@&Í­.i?½™*š©á@"Z†Ì¿Lø¿ŸŠ	ÞÒ?ã¼ÓZ†?åó¶E¡ÊÁ?œ¬1&éy¿ñÒñ©ûçm?˜"t¼j~ú@*bæB¿˜1@*öö×bR@){n´é8øøAGÌd?J6âëC-ADeþ?M}¿H˒A>
í?Vð¸ºÇAC33<#×
A>ff<#×
A=¸<£×
øøøøøøøøøøøøøøøøøøøøøøAr°!<TýôAc‰7;D›¦AVE¢<#×
ARùÛ<#×
AQt¼;£×
AQ ;oÀøÀøAS»™?u%ÌBcQßÀøAQûç?xÒ9XÀøAT£×<#×
?<#×
>æff<#×
>ž¸R<£×
ÀÀÀÀ                                                      À          À       @_F5                  Star               *  |IR |*                                                                                              A<Iº?paÿúK¶?Ž¸Që…¸?|$ó…?œŠQýù•ƒ?–‡¾ aŸA<ƒ?rnd Å?˜Që…¸R?­ÆLU5?¢ý
':"?²A0Kø&øøøøøøøøÀÀÀÀÀÀÀÀÀÀÀÀ       øøøøøøøøøøøøøøøøøøøøøøøø          øøøøøøøøø@*ìñ^|?­[¡†`?Àß½rþ¥?Ðü¨\ªûÂøøøø@*±Å'U°6?Œÿü¿?±økXŠýí?Äv·íA·Zøøøø      ÀÀøÀøÀøÀ        ÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀ*ž@%‡Æ:âÀR5»%_@+ez%6l?¦'ëåg@*ï&§Þ?¨ŠTÙÂ@*ìäSuÓ,?®Û¹Õi@*Çé»îr?cHðÑ×`@*™x:'àT?n|óÁ–`@*°2á˜?"ï'Íd@*˜•!D?>?—NᤎÎøø@)ο¥àè ?˜Nµ‹^¢@)éÔùgø?˜PZûÒ@)P,c^Ñßø@"còâŠÇMø?ye+ÓÃa?˜Çâ'@·€?ã+Iº^?¯;dZ¬¿ó×
=p£×?¤ýó¶E¡Ë@,öúaZë@-]ÛÛ]‰H@,?EZ}$øøA^•ê?Z6âëC-A[/?[ÚQÎ_AWÒ?gÁ½¥œàA[33<#×
AX<#×
AW
=<#×
øøøøøøøøøøøøøøøøøøøøøøA'•=t¼As/;ě¦Aiûç;å`BAh;£×
Ag¾w;£×
Ag'h<£×
ÀøAj<6?pOô4ãAhÔ,?r]Е¯)NAh>B?bß̫֔?Ai¨Á?m£~õ©déÀøAf=q<£×
>×
=<£×
>áG®<õ>ž¸R<õÀÀÀÀ                                                      À          À       ø                                                                                                                                              ÀøøøøøÀøøøøøøøøøøøøøÀÀÀÀÀÀÀÀÀÀÀÀ       øøøøøøøøøøøøøøøøøøøøøøøø          øøøøøøøøø@-Ӈß\òI?Éó
N7›?ˎ ¬³QÒ?äÊl <Køøøø@-§"9櫛?¹¼©iuÍ?¼´u'ÿ!?Õýw݇øøøø      ÀÀøÀøÀøÀ        ÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀ-@%ò[ñËÀRmЉð@+}Šûj ¶?–Nþ¸†@*üÒ[ós?•Ldf>Ä@*ÞrÁp‹?§+"DÚ@*æÞJlíB?a C«5`@*×T};£g?k¿vâfÀ@*Â^íý£?…ÔÖ¼@*$™8%c4?—‹4Òøø@*èIþI¶E?¡¢ƒ'ð@*ð^YqZ?¢ »ß)£@(}؞Éø@"zçÖ5l$ø¿Žƒä%®æ2?•$Ý/?æ¬1&é?§Oß;dZ¿òÈ´9Xb?¡hr° Ĝ@-nÁ~ºñ@-pOÒ¦*¢@,P°WK@øøÀøÀøÀøA[®<#×
AXQì<#×
AW33<#×
øøøøøøøøøøøøøøøøøøøøøøA'¼j;£×
At$Ý<´9XAjA‰;£×
Ahn˜;å`BAhbN;D›¦AhMÓ;£×
ÀøAj,=?zT?uŒAiqÞ?p]¥q"Ah·é?`nãª2nAió?…A"ÈyÀøAhõÃ<£×
>®{<£×
>\<õ>™™š=#×
ÀÀÀÀ                                                      À          À       ø                                                                                                                                              AV4?˜Qÿ§¬_?¢-V"?ŸŸúêûŒ?°Öÿ´€¦?º^FtŽGAV+Ô?¡ë~h»«<?²MÒñ©ûç?¤D<oò×#?¼—·AJM+?Àr° ě¦øøøøøøøøAWSÏ<xL­<¾«6=®MA[=³: +";9";ÐA^\p;È×;âÚU<¤ð       øøøøøøøøøøøøøøøøøøøøøøøø          øøøøøøøøø@.'I­Èû‡?½üȼ?Ç!qiϧs?å<jeÏhøøøøøøøøøøøø      ÀÀøÀøÀøÀ        ÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀ0É@&ií|o½'ÀRG¦›à›·@+Ꜫ
ˆh?K½Je(@+Tï‰é{î?¥˜Iò£û@+0$z¤?¦ŒÒäÎ@+)ó
Üp?]Œ‡ÊçÀ@+/+-ݔô?gáȂ»@*þT±FîŠ?ƒÜ€âÔ@+ËÍ"¨?˜'KÚGªøø@*ö½wŠk"?›Ol§S2@+T½ÎãÛ,?œMo'è.@)çé6×&;ø@#
Xüû
Dø¿'£S&Â?£333333?ïOß;dZ?²ñ©ûçl‹¿ô° ě¥ã?²° ě¥ã@-Ñ2Pµ$:@.Os:Š?Š@,îzt:d€øøAbø8?]}¿H˒A^š?_!-w1ÅAZ÷?j6âëC-A_\)<#×
A[33<#×
AZ=q<£×
øøøøøøøøøøøøøøøøøøøøøøA…å`=PA}/<¬1Aq33<D›¦An~ú<D›¦Am`B;£×
Al¬;å`BÀøAr{?~Q>ÌÄiAol‹?ráPKAmqv?€^	|AnØE?nYòº`ÀøAn=q<õ>\<õ>³33=#×
>½p¤=LÌÍÀÀÀÀ                                                      À          À       ø                                                                                                                                              AV®æ?£ÂèG|–?¦éxÔýó¶?¡·(Ùº?²è'4ù?Á7T*#¿ùAX(ö? ƒ™9ø?³çl‹C•?°ê'ò"È?¾c"3ÖÇ"?Ë¥ë·sŸ4øøøøøøøøÀÀÀÀÀÀÀÀÀÀÀÀ       øøøøøøøøøøøøøøøøøøøøøøøø          øøøøøøøøø@.¹¢Æi}?Á@þÍÐØË?Åyr+tx?á%îÇÉøøøø@.;ñÇXÆ?°³GÀˆñ¬?¹9{[YÝ?Ó´Ê! âøøøø      ÀÀøÀøÀøÀ        ÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀ1-@&wü]öUÀRXyöf#K@,¶d PÈN?šO$ÿ¤t@,K!ˆ†P?·Ç~~ ‹€@+ä_ðÇ¢Ô?ªО×U@*àAŒMâš?`PýûÖ@@*erô
?d^šº@)י/ZcÊ?|ó'°@(î¶dIÒ??€¬Vhµˆ@!QP:gM?˜ï-eoÎøøøøøøøø¿©õY³Ð|…?—$tSŽóM?ç÷ÎÙ‡+?¥$Ý/¿õ&éxÔýô?£÷ÎÙ‡+@-~–7@-u«}Ǭ@,½Y'BCøøAgL0?a4êJŒAdi­?b×süPHA^'»?m}¿H˒Ae¸<£×
Ab\<#×
A_\)<£×
øøøøøøøøøøøøøøøøøøøøøøAfŸ¾<‹C–AhJ<TýôAiP<#×
Aihs<#×
Ak
=<oAoo<TýôÀøAh[W?xÚÂXՄ+Ajqv?q¯ÀL‹ÉÍAk"¯?b–pmPAqR½?jïobÀøAg\)<£×
=ÌÌÍ<£×
¿^¸R<£×
>™™š=#×
ÀÀÀÀ                                                      À          À       @Xy™™™™š                    Em*                Em*|*  |EmO|IR |Be?|pA?|Em*                                                                            ÀøøøøøÀøøøøøøøøøøøøøÀÀÀÀÀÀÀÀÀÀÀÀ       øøøøøøøøøøøøøøøøøøøøøøøø          øøøøøøøøø@.E%ª´t?»øüÖÓö?ÄüX–1?áÜüŸÜU@-ßºùe²?§'¡ Ï?Ð=õÙá]S?àýúâ~@.~Ç!' ÿ?°V`^åh¥?²»AÁã²?Êý;)¡¹úøøøø      ÀÀøÀøÀøÀ        ÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀ69@'/›4¤L{ÀRT›o\¯-@)JíxK¨i?—N‰AÀ"@(÷ašìpÿ?›QGØK\@(Ȧ]K=€?œM£Í¯`@("ß'RïÐ?RO]Œ€@(uØ|?Xé¹Ä`@(Z"Õ€?r^ÕTÿH@(IßP¶¯v?zⓡ%Èøø@(\<Ð?˜O'åø@(RĉÖH>?—OÝ3¢@(["8yôÈ?Ëp'³zi@@"Ž».^h"ø¿oò䎊qÞ?'£S&Â?áp£×
=q?¡hr° Ĝ¿ñ'hr° Å?¡hr° Ĝ@+F)ù΍—@+ÎÈ.›@*^¬dwxÝøøAM×Ü?PbMÒñ©üAJëî?R¼£n/AFDÐ?]}¿H˒AJ\<#×
AG®<#×
AF¸R<#×
øøøøøøøøøøøøøøøøøøøøøøAÎÙ=+Ah¬<ÌÌÍA\Àƒ<e`BAZJ;ƒoAXõÃ;oAVÀƒ;ě¦ÀøÀøÀøÀøÀøÀøAZ\<#×
>Ç®<#×
>×
=<£×
>\)<£×
ÀÀÀÀ                                                      À          À       ø                                                                                                                                              ADQì?qgÿBÀÄ×?–E¡ÊÀƒ?ƒ®H'aó?Ÿ›ªcì9?›¥þ+êi–ADJ?€b|?¢-V"?Žƒä%®æ2?­"HFÀ®±?«¥ßøù{'øøøøøøøøÀÀÀÀÀÀÀÀÀÀÀÀ       øøøøøøøøøøøøøøøøøøøøøøøø          øøøøøøøøøøøøøøøøøøøøøøøøø      ÀÀøÀøÀøÀ        ÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀ6ß@'F¼ÿŸˆÀRMÞøH{š@+{÷ªúó?žKì8*@*×ø]¾¥é?žP²xz"@*°‹Z!'?¤=¾›ÿ@*t7‹Ö?Xɏ2`@*j–¤Ï–ñ?bŒn°À@*]a–Ø	`?€'çÿó¸@*G¬»"ø?¤GÈUÐøø@*sºº?œP'q@*³lÜTI\?ŸLnì²è@)úSBçf?Ú¬Œ@€@#	sbÄ ø?"Z…‡"ݘ?–Ov_Ø®?äå`A‰7L?¦‡+Iº¿óûçl‹C–?¢n—Oß;@-²"¾@B@.WÕEAR±@,§Á½¥øøA`33?[ÚQÎ_AZß;?[ÚQÎ_AU+?fOv_Ø®A[×
<#×
AV\<#×
AV{<£×
øøøøøøøøøøøøøøøøøøøøøøÀÀÀÀÀÀÀÀÀÀÀÀÀøAq¾w?yB'uéÙAmU›?p-à
qvAjŸ¾?bW…øÒåAl
"?lK!JÓcÀøAi™š<õ>\)<õ=£×
=#×
>\)=LÌÍÀÀÀÀ                                                      À          À       ø                                                                                                                                              AS^5?"z¿¹¾Ó? Ä›¥ãSø?‰,Ïkã}é?¬‹ÉÍ>Ô?¡h^Ž*ЎAU"Ñ?˜bMÒñª?²\(õ?ŸÃÙß?¼Ù¥"cØ?µ€ÿnàˆkøøøøøøøøÀÀÀÀÀÀÀÀÀÀÀÀ       øøøøøøøøøøøøøøøøøøøøøøøø          øøøøøøøøø@.À腏÷?ÁÌÙb…U?̹0bÉMç?ç8Ÿƒ¾f@-ÚÔ²t[ò?™%þ—J4?Ï<5zá»?àTûÛ@-ç6&,ºs?¥5€U¾?³¸•À¡?ÓXŠÑ øøøø      ÀÀøÀøÀøÀ        ÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀ8@'q:'£SÀR-¸¡œZ@%rN€‡ ?—N§šon@$¢­Ï!\Ñ?˜NU8ü@$ùºÿT?—O³ë®@$ôQQˆuU?Ao¬À@$Ð	³¨]?Mo%–€@$Ìñ•Rºì?`5ì¿¢À@$–w]8Àù?aòVåsÐ@$oÔ·?¾''0ÕÑ@$X!0[®?—O¦¢ñê@$a²›V©?"LM
t@$&5įíç?§Ž'Q"Œ@!ǚ#"ۅø?«µsê³h?œwškP°ò?æ$Ý/Ÿ¾?¨bMÒñª¿ó÷ÎÙ‡+?£÷ÎÙ‡+@(pe"¯O@)h½D™@',x…LÛ{@affffff@\(õA;Aò?C©*0U2aA:ðo?Fð¸ºÇA-Ò ?M}¿H˒A.{<#×
A'®<õÀÀøøøøøøøøøøøøøøøøøøøøøøAiïž>A‰7Ab=q>œ¬AH¬>.{AA33=ó¶FA<ýô=ě¦A<-=¶E¢ÀøAN4×?w%€Ãþ¬ÀøA<+?}Øù*ù¨ÎA<҉?`ɪKÀøÀÀÀÀÀÀÀÀÀÀÀÀ                                                   UnkCG0Iab     C
zá       @as33333G0Iab               deltaCep           Ce*|V* |IR |cC*|*                                                                                      A"Ðå?²nŸð˯–?¾vÈ´9X?Âä2Dê?˜ZpŽÞTµ?ÙÛ"Ðå`BA#?©™ˆžŸ"?‰™™™™™š?Äûç1Òá?–Ÿ÷¬=
?ÙºZ"À@$‰ŽÏ[?³¢æõBé?¾Ea^܁?ÔÓuóÍÊøøøøÀÀÀÀÀÀÀÀÀÀÀÀcepheidøøøøøøøøøøøøøøøøøøøøøøøø          øøøøøøøøøøøøøøøøø@'ü	ÃÎ Š?§ëáe
EÔ?»ÌÿøsCÄ?×¹M"‰øøøø      ÀÀøÀøÀøÀF       A6¼jÀ@P{ò<]~`?"!HO$@·–[ê¢?Û#>¹Û#@¸›¦>5?}@`BøøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀ8@'rßüTÀRXŒ°}
î@+âê¶æ©^?¢"^r'@+/fä`G?¦ƒ±@+7D"ˎj?ª~ye¦@*à¹ÊóÁ?`,,™ƒ@*Äq~æ?fœ¬ŒÖÀ@*çqÀç´T?'÷‡»@*é—y""?"Àaœx¸øøøøøøøøøø¿ˆ_ö"Ft?œàuöý!ÿ?ã×
=p£×?¨bMÒñª¿ðí'hr°!?§
=p£×
@.<§e47@.è¸ñMµ•@-*¥ç…µ·øøAc¦L?]}¿H˒A^€4?_!-w1ÅAX?h"t¼j~úA^¸R<#×
AY™š<#×
AW33<#×
øøøøøøøøøøøøøøøøøøøøøøAŠë…=C–Aƒ|î<å`BAv"u;£×
Aqƨ<ě¦Anýô;ě¦An\<TýôÀøAvëî?"j ‡Êd=ArÚ?pQ†ÛPôAo`ª?c…ƒb¯ÉAoÇ?}G8£µ|ÀøAlÌÍ<õ?ë…=#×
>£×
=u>¨õÃ=LÌÍÀÀÀÀ                                                      À          À       ø                                                                                                                                              ÀøøøøøÀøøøøøøøøøøøøøÀÀÀÀÀÀÀÀÀÀÀÀ       øøøøøøøøøøøøøøøøøøøøøøøø          øøøøøøøøø@/TÙ¥"cØ?Ë%‰&"Ï?ÌÊߢ<€d?æK¼+"Ù@@.VSë9Ÿ^?¡ÞÝpˆÿ?ÏÂ~QÄ?àtÍ1vš'@.[¢±pP? pCރ?§"ÕåzB¼?Àë‰Pv:øøøø      ÀÀøÀøÀøÀ        ÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀ8@'u]€ä–îÀRI#¦Î5ƒ@(\Ærė¸?˜NêZõ|@'òÉö{"?˜OŽrЖ@&é÷ƒy?•Lk'@#Ôû¬.Îd?49—D@"ž.ÒòJÄ?5Ž‡€@!ÛΟ­»b?HqÏ¡€@!3tuÆ?B_"¶È@@Š>þ™:t?P*>ÿ@@$0u rg3?—Mƒv²b@"¯MšÅ=?"JpiD@ +…nÉø?•Mr6Š\@ž¾¹&?ŸNŠ¸Dg¿pË)^ž	?–"t¼j?èÌÌÌÌÌÍ?¤ýó¶E¡Ë¿ò¼j~ùÛ#? å`A‰7L@)¸0 ±»Ï@)ç«û›í1@)Ž°1‹"øøAJ}¿?M}¿H˒AF,=?M}¿H˒A6´9?R¼£n/ÀÀÀÀÀÀøøøøøøøøøøøøøøøøøøøøøøAQ×
;£×
AP(ö=\)AOÊÁ;oAM…;ě¦AOV<å`BAQ
==oÀøÀøANå`?|ÜD9ô"AO£n?"™Iè^9ASÞj?lQÚ¾'œÀøAO…<#×
>¸<#×
¿O\)<#×
>½p¤<#×
ÀÀÀÀFIR                            B0[e]LBV               À          À       @fÀB0/0.5[e]           BlueSG*            IR |EmO|*  |Em*|Em*|s*b                                                                                Að¤? ?ƒ÷ÎÙ‡+?²R=ºu²4?ûÆnäº?Í?|í'hsAõÃ?¥Â~•1U
?ˆ"t¼j~ú?°ŠKGüîÔ?"lÀ»!ª?Èr° ě¦øøøøøøøøÀÀÀÀÀÀÀÀÀÀÀÀ       øøøøøøøøøøøøøøøøøøøøøøøø          øøøøøøøøøøøøøøøøø@+Ú/‹ÞÆ?¥ø!m
?ºqÒ
~n?Ú8}¿H€øøøø      ÀÀøÀøÀøÀ        ÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀ93@'˜‹ü"$îÀRHzAå}ž@,‰Æê¨E}?¡¡râJ¼@,'KŸØ+?­éé"P@,V?pÇÛ?¯X6ǤG@,"µm$j?cvÇ)˜P@+…w"?h_58ep@+#Âaa?\?…ƒÜr˜@*èø~tE|?'RÖI–:øøøøøøøøøø¿°Þ҈Îp;?£@N¤¨ÁU?âéxÔýó¶?²n—Oß;¿òV"t¼?¬(õ\)@,"®…¹èÄ@,LA™þCg@,"½¾<RøøAjx?b×süPHAj?fOv_Ø®Aj»™?uL˜_ö"ÀÀÀÀÀÀøøøøøøøøøøøøøøøøøøøøøøA_Sø=D›¦A_/;ě¦Ab-=t¼AdùÛ=ixÕAiX=¼jAm=]/ÀøÀøAiRT?€ß›ÜiøÂAm¯¸?}Е¯)M×As¼?k°_®¼@ŽÀøA]p¤<£×
=£×
<£×
¿Tzá<#×
>\)<õÀÀÀÀ                                                      À          À       ø                    Candidate_Be*      IR |*  |Be?                                                                                            ÀøøøøøÀøøøøø@,ù?¯BxK?Ҕw,Èá?ÒJýçh"?åµÃp؅@,¯.­'tâ?Õñh7¡××?ÖKÃÇÖC?êtK+w}ÀÀÀÀÀÀÀÀÀÀÀÀ       øøøøøøøøøøøøøøøøøøøøøøøø          øøøøøøøøø@-¢¶ñ™4ð?ºàL'8?Ã1Ι«7?ى3¿Âøøøø@.ßý'w>%?¢«Ê*[?µLüKÚ8?ӊڹõY´øøøø      ÀÀøÀøÀøÀ        ÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀ:§@'˚¥—ÕÀRHâ¨dª@*æy¡ó?˜Pk'y†@*+wY?¡"¬¥8W@*87)™¹‡? 'Aï©«@*<ƒÉ:O?VMt…D`@)û	F2Ò®?_å†.@)ýõ©Û?{".î`@)òqœÀÞ:?ˆ]]E´øø@*‰zÕÚ?›N«)Ø@* °Àqä?œR²þ`@)×åV£™ø@ u'Áρ›?ϑÁšõ' ¿'ò䎊r?'½<64?áOß;dZ?£÷ÎÙ‡+¿ñë…¸Qì?ž¸Që…¸@,ÌNPÅë1@-Apޏm@+ðŽÞT´øøAZÂø?Vð¸ºÇAV¶®?X"t¼j~úAR*™?dzáG®{AW…<#×
AS\)<#×
AQ<#×
øøøøøøøøøøøøøøøøøøøøøøA"xÕ<"t¼As¶F<D›¦Ah‡+<TýôAf°!;ě¦Ae¡Ë<e`BAd¼j;å`BÀøAi\û?ð=]…Ah6ã?vŒi/n'•AeÐ}?bÓA["ÍAfð?j¶ÐE®`ÀøAdÌÍ<£×
>¨õÃ<õ>½p¤=#×
>aG®=#×
ÀÀÀÀ                                                      À          À       ø                                                                                                                                              AP¶F?£ÂèG|–?¡ÊÀƒn˜?'V×})÷J?¬<ÿý?©ž§öS¯APý"?¾AÏß?©XbMÒò?›Üºí§8?·HY5%{»?¹XbMÒò@*\FQô?¥›ò©-<?³b¼¶?Ə/rßE @)×ô8L?øQñöc/?"N'Kãó?¦6-äiÌwÀÀÀÀÀÀÀÀÀÀÀÀ       øøøøøøøøøøøøøøøøøøøøøøøø          øøøøøøøøø@-Ô=«\9½?ÃÈÙù9ü?Êþµ'>³D?ä¢-Qqâ›@--Jœ?µP ©Ã³I?ÐöÜàì?âc2iߗ«@-<0êÄ/? ¯Á#K^£?³årØ\~?ÒÊêt}€^øøøø      ÀÀøÀøÀøÀ        ÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀ:ü@'ՐÀ­ÚÀRQ>§¼'@+5Ø!â¿6?˜MÇÃ|~@*™õ¼W\?œN,B+æ@*º@&(—d? ¤¬wñ{@*Ce	*2E?[¥µz' @*6xhü,?cb°Fº@*šy£?~c9 !(@)öå¬§q?Š.iGTüøø@*`ÇKG€?ŸM£#'$@*­L%úþ?ŸLýþ¾@(RÖf¶'ø@+$­É{?»ÁGøÀ¿¢:)Çy¦µ?•*™0¾?ã-V?¢ñ©ûçl‹¿ò¬1&é?¡hr° Ĝ@-dâÑñϼ@-òüGä› @,k¤"ÈŸAøøA^C-?Z6âëC-AYŠ	?[ÚQÎ_ASõÃ?fOv_Ø®AY¸<#×
ATÌÍ<#×
AS33<#×
øøøøøøøøøøøøøøøøøøøøøøA†=¥ãTAz¸R<D›¦Anff<£×
Ako;oAi;ƒoAgë…<49XÀøAn@¸?xInÞÚìAkS?p{xFbºàAi?}?aðÃLŠÆAi?k¥ãS÷ÎÙÀøAk®<£×
>³33<£×
>¸Qì<õ>®{=#×
ÀÀÀÀ                                                      À          À       ø                                                                                                                                              ARÌÍ?ŠŸ¾vÈ´9?§+Iº^?•#bۗjë?°Æðê¹FÞ?²ñŸêìr…ATG®?†‡EÙþäw?°bMÒñ©ü?™£ôfnÉâ?ºHùn‡Q?¹7PÏ%l¡øøøøøøøøASâ*;¢º;…	À<v¬AYw½:»nÖ;³»"<(A]Ô5;öøð<©ï<Óú       øøøøøøøøøøøøøøøøøøøøøøøø          øøøøøøøøø@.7Do›™N?ÃCŠT'?ÈÏ'ZŒé]?äƒ×u-ª@-¯‹Íþü?°ÿ?æŸÜª?Σc1}¦t?àŸËlÂ@-ª ©XS~?¦í ë'+?¸0ôª¾?Õòñ#Ä*gøøøø      ÀÀøÀøÀøÀ        ÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀ= @(/덂4"ÀR/1ôo@*HJÚJ*ß?˜N¯ûÚ¸@)©Ú'EÔä?˜Ps‰h @)¨YÛCíÄ?›PÀƒq@)}²'•?Yx¢o]@@)ge¾ö4?dáÈ<€ @)QµÍÔÈ9?z¾8… øøøøøøøøøøøø?-à
qv?",<žì¿±?ç…¸Që…?¡ë…¸Qì¿ñ¡ÊÀƒo?²-V@,7»¶$Û@,»ÔÏЍL@+Y«°'ÞøøAVuŽ?UL˜_ö"AQ{³?UL˜_ö"ALe•?b¼£n/AQë…<£×
AMp¤<#×
AL£×<£×
øøøøøøøøøøøøøøøøøøøøøøAy;ƒoAo"Ñ;ƒoAdzá<t¼Aahs;oA`{;D›¦A`V;£×
ÀøAdìW?‡úã`'Ablô?r›®FÏÈ*A`ÎÙ?fYÙUmAb‡+?uëú}¶åÀøAc\)<#×
>×
=<#×
>€<£×
>…¸<õÀÀÀÀ                                                      À          À       ø                                                                                                                                              ÀøøøøøÀøøøøø@)a®Õk?¢ë9ä.Y?¥¦iO"ªÜ?·Xڄê[@)G·"f+®?•»âLnv3?²¿ŸV‹Á®?Ìõfß]<ÀÀÀÀÀÀÀÀÀÀÀÀ       øøøøøøøøøøøøøøøøøøøøøøøø          øøøøøøøøø@-AÿÅG?¿ÛÒú
w¸?ǯ_©ˆÏó?â\D9ô"øøøø@,µŠû"?­ß^ŸÈ‡Ä?±»ÚûÓd?Ƭ1&éøøøø      ÀÀøÀøÀøÀ        ÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀ>e@(KZ…‡"ÞÀRFÂô@)´$ò&‹?˜Rl_z@)M·á?žLÍ­Øø@)3¢Y'?šP¼¬‰@(ޗK…ð?P{&@º@@(¸ó?ðSÖ?VîZ­¹€@(ª•›=Ù?q^»#zÀ@(`|DÆF?xÕDQ^ðøø@(¨[I¢´?˜OÎP¨@(¶ûƩ˝?—Nyԓ @#ˆ¤²"z-?¨Šhµ9¿@œ¬Át?±šüÎs1€?ªÔ,<žìÀ?–»˜Çâ'?ç333333? å`A‰7L¿ô‹C•%?™™™™™™š@+ÖþOü—–@,fø­%g™@*ãË_åBåøøAQF?R¼£n/AM¥z?S©*0U2aAHÍ6?_!-w1ÅAM™š<£×
AJ=q<#×
AHzá<#×
@(©ûçl‹D?°bMÒñ©ü@(° ě¥ã?«¥ãS÷ÎÙøøøøøøøøøøøøøøøøøøA'-<ÔýôAmƨ<ě¦Aa¾w;oA^Ù;ě¦A] ;ƒoA[V<uÀøAbˆÎ?}±þë-
A_¼?p(¡ß¹8›A]|?_l¬Ñ"ÂrA]¼?hñ.ð®ÀøA_33<#×
>ÌÌÍ<#×
>Ü(ö<#×
>™™š<£×
ÀÀÀÀ                                                      À          À       ø                                                                                                                                              ADè>?ƒt€³?–E¡ÊÀƒ?‰<õSԓk?¤PwÄ?¥?€H»ÊAEa|?†ý»'!®?£¶E¡ÊÀƒ?'eәo¨/?­î1¡b»·?¬ížÔký@(¼\ý
?›@A[‹Ç?¦¾Ð'0hË?Àz†ÙÎh@(¢îéWG?Œ%ïRޟ2?V?ÁzÍë?¥7ŽjDÀÀÀÀÀÀÀÀÀÀÀÀ       øøøøøøøøøøøøøøøøøøøøøøøø          øøøøøøøøø@,Ùªu[Í?¼;£D=F²?ÅÅÖ<K?â®!7@,0È/ù?»"š|¨"?ÐNº˜lÈÖ?áĺ"'@,;25Ê?¨:WÎóî?´ÒÇÎ
dˆ?Òèê9Ŭøøøø      ÀÀøÀøÀøÀ        ÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀ@F@(Ž¯Fª}ÀR^"xÐÌ6@+Ù@H¦ðÁ?–NLc@+6£0oB†?ŸLŸÆ¸ü@+6Uצ×?¦¼"F@+"4°'?b"úP@+txR—À?gÉË;(@*ø«‡ª'î?ŠØ㨕8@*·nÍU"N?¹eˆrˆøø@+
`¢ù?™Q"ÊŽ@+ƒRÕ2$?œQ©&@)ô'·'ÅÝø@"¸En£ø¿Š	ÞÒ?˜bMÒñª?ã333333?¦‡+Iº¿ò(õ\)?¢n—Oß;@-eÓwá¸í@-Ê\Ä&5@, ŠizíÝøøA`ö+?[ÚQÎ_A]Ɇ?_!-w1ÅAY_p?ie+ÓÃaA]ë…<#×
AZff<#×
AYG®<#×
@*ٙ™™™š?£t¼j~ùÛ@*ڟ¾vÈ´?¨bMÒñªøøøøøøøøøøøøøøøøøøÀÀÀÀÀÀÀÀÀÀÀÀÀøAlà
?v¶Zš€IfAká±?vãqT2UAk*™?aÝãu…¾AlÂ?VHý ÀøAl(ö<õ>£×
<õ>ÌÌÍ=#×
>\)=uÀÀÀÀ                                                      À          À       @YÀF0                  Star               IR |*  |*                                                                                              A[Y?¡G¾Ûrþ?²-V"?³ž}.)7?¼Uêî ¬?ÑOß;dZAZ™š?—]K4±¸?»÷ÎÙ‡+?ª3'
‹Ú?ēv‹?ɉ7KƧðøøøøøøøøÀÀÀÀÀÀÀÀÀÀÀÀ       øøøøøøøøøøøøøøøøøøøøøøøø          øøøøø@.›ÄKôË?Çޓž­Õ'?Ϝ…Ý$2å?à|'œýÒ(@.8«O¤ƒ?ÈƛZcù¥?ÎÍï÷õ?åV¥"¢ß"@-õU`"¥?»4Ö¡aä÷?Ïaç¼h³?á:!cþ@.‰'Ë û?«j@ºˆ'?²€j&B¦?È)€,
øøøø      ÀÀøÀøÀøÀ        ÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀ@Ÿ@(šô­¼fMÀRJ°hjM@+=…tïÉÏ?›P±|@*¿eÃì¤?¥˜áMAÐ@*Ÿ50ÁV?£!-]c¢@*`wÁépC?W´Ù›È`@*M5O€°?ae¥$ð@*D§¤'¶Ö?zÖÍô€@*…š÷b?C0%jøø@* ‹ø#ÛØ?›NM'F@*\hÕMí?œNy"&@)%ëšø@"è^ÿù2áø?•*™0¾?•fÏAò×?äzáG®{?§
=p£×
¿òƒn—P?¢ñ©ûçl‹@-+åÍNÓ@-­4v)R@,FEýÊøøA]bN?X"t¼j~úAYQì?Z6âëC-AT‹D?fOv_Ø®AYG®<#×
AU<#×
AS®<#×
øøøøøøøøøøøøøøøøøøøøøøA…P=C–Ax<#×
Ak¶F;ě¦AiKÇ<TýôAh{;ě¦Ag&é<D›¦ÀøAlÈ?vãqT2UAi¹$?qÕùµc$Agò|?b·þ®û+Ahê³?j¸èê9ÅÀøAhzá<£×
>ÌÌÍ<£×
>Ç®<õ>£×
<õÀÀÀÀ                                                      À          À       ø                                                                                                                                              APŸ¾?h€ú?˜"t¼j~ú?—
'¸ú‡ñ?§À	oëJf?²ñ°±ä:ARb?ˆ"'(cÌX?ª^5?|í'?§-ks¡R?·¬†Ü'³£?Ãf4"@*TI˜ˆø?ªª_îÞj?¬ÜÈÝâ?À¸óçmâÝ@*-ü›Çq?™ ¥^k=?¤²¤àþÃ?¼´ô=ÿêÜÀÀÀÀÀÀÀÀÀÀÀÀ       øøøøøøøøøøøøøøøøøøøøøøøø          øøøøø@.]UÅ.rÚ?ÄË:%•»¿?ίÞj(ÿ?áX{V¸sy@.J€à?ÀU'Ù‹ø?Ê\'­<?äù¨Íê>øøøø@-…	žs`?¢Øÿ
6º§?³OYų?Ñ3±thˆøøøø      ÀÀøÀøÀøÀ        ÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀ@Â@(Ÿ9K{(•ÀR8vÈ´9X@+:žQ4?¦"{ú†@*ºúÄ«?³"ñÓÄ_€@*YeGÄù?°)}T‹Ä€@*4šå"²?VèóG@*%n…ªô?`{1‡î @*°QëPô?{¢-†‡h@)ðp0"T?† }óvxøøøøøøøøøø?Fð¸ºÇ?–ð¸ºÇ?â5?|í'h?©™™™™™š¿ñ'hr° Å?¢ñ©ûçl‹@-+Ë_åC@.<›A9†4@,»/ìVÖøøA^X?Z6âëC-AY#£?Z6âëC-AS7µ?eL˜_ö"ÀÀÀÀÀÀøøøøøøøøøøøøøøøøøøøøøøAˆçm=q©üA~Ôþ;£×
Aq%;ƒoAmX<¼jAil‹;ě¦Ah°!<49XÀøÀøÀøÀøÀøÀøAj¸R<£×
?#×
<õ?\=LÌÍ>ÌÌÍ=#×
ÀÀÀÀ                                                      À          À       ø                                                                                                                                              ÀøøøøøÀøøøøø@*¿¨÷Ûn?¨]<WZk?°Q¾l?vì?ÄÔ$D'æÐ@*¨TGñ?}"åãd¸?–D°'H[?§|"Ã×ä6ÀÀÀÀÀÀÀÀÀÀÀÀ       øøøøøøøøøøøøøøøøøøøøøøøø          øøøøøøøøøøøøøøøøøøøøøøøøø      ÀÀøÀøÀøÀ        ÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀAW@(µ-ì¢U*ÀR9B¢;ÿ‹@+(Å|ð?žOs¸‹€@*^/;DÌ?¥Âߚs@*AM€?¥˜QÖ@*±uk×?U®ì‹à@)ì¥xÏ*?^ñ·Ê@)ԋµ53?xˆ=s@)òqœÀÞ:?…ºû¯0øø@*æZv¬?N3ÒwŽ@*+Tm,?žLŒäö@(eËIL%Tø@ íý"9j:ø¿¢ˆÎp:û?š6âëC-?äA‰7Kƨ?­/Ÿ¾vÉ¿ò° ě¥ã?¥$Ý/@.
Í[h£@.ó+w}@,Á†üÞãPøøA_Ï«?[ÚQÎ_AYb·?[ÚQÎ_ARó?dzáG®{ÀÀÀÀÀÀøøøøøøøøøøøøøøøøøøøøøøAŠŸ¾<uA"ƒ=LÌÍAt<t¼Amº^<TýôAi¾w<oAhÙ<TýôÀøAx@¸?|¿ôw5ÁƒAqQì?pø@÷Al‡?b¼£n/AmÄ3?jàÁvWu2ÀøApzá<£×
?O\)<õ>ÌÌÍ=LÌÍ>ð£×=#×
ÀÀÀÀ                                                      À          À       ø                    deltaCep           Ce*|cC*|V* |*  |IR |V*?                                                                                ÀøøøøøÀøøøøø@*WWÕª?¥Ï«'ê?¬Açð®m*?Áà™2køøøøÀÀÀÀÀÀÀÀÀÀÀÀcepheid@+^5?|í'?©‡+J?°ÓMfÝ|?Ö"t¼j@*;dZ¬?ªáG®zá?µú:ý?ß|í'hr°@*,1&éy?"záG®{?«>Mòò?ÖE¡ÊÀƒ@.δ(ÏZ?¹"tÛjà?»;áü3OB?ÕÆFÇÆb@@.ê΂@h§?Á¢8ËÀr?Â$JãX,ä?Üpœ»!`@,¯I÷8?®‡e'¦?´#Õ¿B¸?ÑÝâe>à          øøøøøøøøø@/Alç‰ç?Å(Ùº?ÑÁü"up?ï%¤i×4/@-÷Fí$[)?³0",J?Ða˜vX÷¾?álö8!Ž@-çiʞõ#?·áŸÂ¨†œ?Ã7ÀÜ?àí™Ëî€|øøøø      ÀÀøÀøÀøÀF       AdŸ¾As®@&c+Þ«?DNäi¡"@·ts–Б>¢Ðå>S÷Ï@Åp¤=å`B@²vÉøøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀAZ@(µÉ¾±ÀRVB Ç@,7l–?±ë˜JØ@+û»,…XÈ? %tÉ "@+ûCÙ-%?§Žj@ý@,9ÎûÕʂ?eç˜fÐ@+˜ôÓØl?kƒb[Rà@+'==Ö'Š?‡x@¬@+uZ°Ý–ž?–-òNøøøøøøøøøø¿«Í5¨Xy>?ã¼ÓZ†?äbMÒñª?«¥ãS÷ÎÙ¿ð1&éxÕ?¨"t¼j~ú@-Qàç6Ÿ@-ŠaZë@,È _ñØøøAcv`?]}¿H˒AaCþ?a4êJŒA^ƒä?m}¿H˒Aap¤<#×
A_…<#×
A_
=<#×
øøøøøøøøøøøøøøøøøøøøøøAƒ¬=aG®ArvÉ;ƒoAk\)<í'hAj£×<e`BAl<t¼Al=q;D›¦ÀøAj¿?'—|ˆçš®Al3œ?pv:'AlZ†?c+UïÝìAn#£?käÍt'yÀøAf\<£×
>™™š<£×
>Ñë…<£×
>"zá<õÀÀÀÀ                                                      À          À       ø                                                                                                                                              ÀøøøøøÀøøøøøøøøøøøøøÀÀÀÀÀÀÀÀÀÀÀÀ       øøøøøøøøøøøøøøøøøøøøøøøø          øøøøøøøøø@.u\FR?º××ÂÊ?ÆAã؊ñ?ãZ¾'›þøøøø@.Avݬîá?¥?¯BxJ"?¸?\ŒH?×	J+<¼øøøø      ÀÀøÀøÀøÀ        ÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀC@(ðЉï•ÀRO©†v§&@)méßø{?˜M_×Q@(X‡£ÒW?˜PRãà@(!1ªlÒ?›NTŒÂ@'³^ÆÄ!?HÌN	@@'ÌiÛڂX?RcfN€ @'‰,?>'?hRÑ80@'ŒÿQ Û?s-™QÙØøø@'ÔÕªS}ê?—My˜Û\@(ŽKâìK?–L ¤±@'r™Bøì‡?Äû
]¼À@!íqbÀîÈø¿ˆ*™0¾
í?bMÒñ©ü?ã×
=p£×?¡hr° Ĝ¿òě¥ãSø?›¥ãS÷ÎÙ@,4ŠX³ö<@-?^AÔ¶¦@*Ô ]Øù+øøAOAò?PbMÒñ©üAHðØ?PbMÒñ©üAAff?Z6âëC-AG
=<#×
A@£×<#×
A>áH<#×
øøøøøøøøøøøøøøøøøøøøøøA…
=<´9XA¾w>¬1Ai =ûçmA_l‹=Ðå`AZÝ/=Y‡AXõÃ=¾wÀøAló?~S¨ÀÛ'Abó?q2øzЀ¶AZÛ#?auéÙMA[¸»?~t)ˆ;£ÀøAa™š<#×
?J=q<£×
?zá<õ>ë…<£×
ÀÀÀÀ                                                      À          À       øK/M                 Candidate_RSG*     IR |s?r|*                                                                                              A=ÕÐ?´(÷p…Õ?—KƧ?¹ 'RT`ª?¤M"ÞHö?Ô5X§aA?Ÿ¾?¸Qðœ5U?¡©ûçl‹D?¹4nœ•Í\?­ú"†4b?Ò^5?|í'@'뚿3‡?› HŠ]f?»¼<±··?ЯOn'Oû@'ϓÿ%åm?¹?¸èz0?¼üì$Uõ«?Ñ/‰æUÑÀÀÀÀÀÀÀÀÀÀÀÀcepheid@) ě¥ãT?«çl‹C•?´úf×>Z?ڏ\(õ@(I7KƧð?²° ě¥ã?¼%$ýd?àA‰7Kƨ@(Ƨ?³¶E¡ÊÀƒ?º°N'ÞdO?Ý/Ÿ¾vÉ@,ƒï0?¼Vv­5«"?ÆèçاË?ÜÇcǵþ€@-"¢0Vç?Ɵý(XÈ?Ê7r§%+~?âÀÊÕí/`@*¢¾»G®?°WYËún¬?Âô—l¸2ú?×Îæµ÷@T2CEP     ?ÆûÓ?Vøøøøøøøø@-\øµˆãi?ºÓ-@«?Ï$À(ς	?â‰Ò|97øøøø@+ùWîÔ^'?™ìAZ?¢)Uþ~"?·f/ßÁœøøøø      ÀÀøÀøÀøÀF       AT‹DAeß;@<ÈCtÉÖx?EqL›º@·Š'éùr>¸Qì>…¡Ë@Ÿçm>Iº@e²-øøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀE@)6z·VCÀRZ¹
b¿@+Œt)†p?žN횶@+0€Î³À¶?¢ Aߓ‡@*øÁ7«§ò?¦•Öý('@*᪖c9ý?cMÙ¼ï°@*Ìô‡›ø?g8|¡`@*º~Glçn?‡«hs(0@*ÄÏfD¹h?Œá^º0øø@*±0:­ŸØ?žPZ$I@*» ˜ÑƎ?žMíMb@(îõ'"WIø@ ³ºY
¤úø¿·¯·éù?•éᰉ '?àbMÒñª?¥$Ý/¿òvÈ´9X?¢ñ©ûçl‹@-2;WÄâó@-'›ñb®@,r×Q‹
øøA_%¯?Z6âëC-A[û?]}¿H˒AXä?h"t¼j~úA\ÌÍ<#×
AX£×<#×
AW®<#×
øøøøøøøøøøøøøøøøøøøøøøA"=q<49XAt¬;£×
Ak;å`BAiÛ#;D›¦Ai|î<uAhõÃ;D›¦ÀøAj¹õ?wãK"S¼AjÙè?pɪKAi҉?a"D¾ÂAj[W?ƒEŒÒ
ú/ÀøAf{<£×
>®{<£×
>\<õ>€=#×
ÀÀÀÀ                                                      À          À       ø                                                                                                                                              AT+?n¸c­N'?¢° ě¥ã?ŠDàА?­õmÕÆp'?¨Qát#¾KAT¤©?–È bU?²Àƒn—?¡Žµ:	J?ºç'Jð¿?½Oß;dZøøøøøøøøÀÀÀÀÀÀÀÀÀÀÀÀ       øøøøøøøøøøøøøøøøøøøøøøøø          øøøøøøøøø@.=­SŠÁ?Ämµ@å£?Ç}ttñï?âp½}®'@-Ï7E=?Ãz»ˆë?Ð\Þ|x?â¿ §?tŠøøøøøøøø      ÀÀøÀøÀøÀ        ÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀE3@)=dsGyÀR0*ZFs@$²KòÂ?•Jq¢*¤@#÷ašìpÿ?•M³«¯š@#Ë­^¸o?™P¤%>0@#¼C¸~4
?:€c•Î@#«Ä´U¾ß?FYŸ h€@#•Õ¦`?XP¦ñ€@#'*${}Ý?[,	ü€@#P$ό@>?®Œê)õ¶@#µN‰¾^?—MQy¿v@#µ,ŸÂ%?"KàñÞª@#ÂööÀ™?ªc!ŠD@"ÿøDƒø¿©™™™™™š?˜_ö"Ft?é©ûçl‹D?¨"t¼j~ú¿òÔýó¶E¢?£t¼j~ùÛ@'ƒOçžà*@(jËžñ@&H'ÿ'@[JáG®{@p£×
=qA2›¦?@bMÒñ©üA2KÇ?@bMÒñ©üA%x?Fð¸ºÇA*ff<£×
A#33<õÀÀ@#Ó÷ÎÙ‡?£t¼j~ùÛ@#ɺ^5?}?¡hr° Ĝ@#¶E¡ÊÀƒ?›¥ãS÷ÎÙ@#–‡+J?¥$Ý/@#‡®záH?·
=p£×
@#/Ÿ¾w?Ñ$Ý/ øøøøøøøøøøA_®;D›¦AQ'h;D›¦A?C–;ƒoA:(ö;D›¦A7²-;ƒoA7'h;D›¦ÀøÀøÀøÀøA7Ûõ?iª`':O‡ÀøA:{À?!G®À?+…<#×
>\<#×
ÀÀÀÀ                                                      À          À       @[JáG®{G0Ib                deltaCep           IR |Ce*|*  |V* |cC*                                                                                    AX?²M×ú'xë?…$Ý/?¾>}Qœ?'«ï³xh?Ò° ě¥ãAŠ=?µ?ˆ¬Œ%?‡
=p£×
?¼Ÿù/+f¶?•ËÀ]S?ҏ\(õ@#áUBQ´(?¯ôˆ~5?¸øy›Cà!?Îñ I!@#ÔP0™û¿?°Ýü/ž?¿×‡ÿ&'?Õer­ÀÀÀÀÀÀÀÀÀÀÀÀcepheid@$ڟ¾vÈ´?›¥ãS÷ÎÙ?¯P"Á=w…?ٙ™™™™š@$Oß;d?–‡+Iº?®-Ïhè?Ձ$Ý/@#ÿ;dZ¬?¤9XbMÓ?¸2žDE¢?êÙ‡+@'`¸b¿»D?½¡†\'¥?ÆÒð,N?áG€¸Ÿ<Ð@(R+œØKß?Ãûæ|r±?ÎTžÎ"?çÜvÜlP@&*i)#
?·ÃÎÔ³?Á¦
Z¯ƒ?Ùà;!(€T2CEP     ?«m¶Ûm¶Îøøøøøøøøøøøøøøøø@'œD¾ÂH? ÉñP9Ô7?¹Gª°å‡ü?ÓiÆm7;øøøø      ÀÀøÀøÀøÀF       A0E¢À@U6@-íy?§D8>4ï@·yrEõ­—>ì1>€>'hs=ýó¶@¤(öøøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀEV@)B@Ù#¯ÀR7ÕìkÏ@'_ћÎ(?˜N©@»Ü@&³úèh?˜O&Úóü@&'ف…[â?M¿`öÀ@&_>9§3?B;¾DûÀ@&3>aÊm^?HóxZs@&-Ò	û°!?aÀ'F'ð@&S²&óÖ?e€Œö øø@&2¤jSö£?—Mç+›n@&+A+È?•MyqÐ@$fLïÙµ?ªýßV\†@#±¶ÚåN?©…¯"À¥¿ oiDg8?—$tSŽóM?æ~ùÛ"Ðå?¨bMÒñª¿ò£×
=p¤?£t¼j~ùÛ@)¡vWu1Û@*Tµ»8OÓ@("¥7\ øøA@±Ä?Fð¸ºÇA=E9?Fð¸ºÇA4¢œ?R¼£n/ÀÀÀÀÀÀøøøøøøøøøøøøøøøøøøøøøøApÔþ;ě¦A`È´;ě¦AQV;D›¦ALr°;D›¦AJJ;D›¦AIKÇ;D›¦ÀøAQ³h?{^•·ŒÉ§AL›=?{\|ؘ²êAKœà?k b
·AK§‡?j´·,Q—¢ÀøANff<#×
?™š<#×
>úáH<#×
>¸Qì<#×
ÀÀÀÀ                                                      À          C¸       ø                                                                                                                                              A0ñª?tz€¤« ?Ž5?|í'h?|±P@4N?–¸_W~l?–@×`¤†A0Ð?~·þ´{r<?/Ÿ¾vÉ?'ýMž"[?›žj¹²=Õ?›"¼ÃjM|@&0þŠ´úH?‹ä1î9¯?¡ÝCù5~?¸¥j•Ÿv@&¬}¡ìN?'Ή‡Ër?œ‡Å~?³¹KÑÐÓÀÀÀÀÀÀÀÀÀÀÀÀ       øøøøøøøøøøøøøøøøøøøøøøøø          øøøøøøøøøøøøøøøøø@)ú>xá"?¹V?§µ¼?·y82÷?Ѩq£±Jøøøø      ÀÀøÀøÀøÀ        ÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀE'@)Ià`þG™ÀRPïŒë5n@*d÷òkU?šN±]ª@(û"²I¤K?¤ª!	@(ÃwRúœz?£Öºs@(ˆÃÜ•Ö?Uç~"¤ @(­¡é(¾ ?[ɾæ @(x©¦&"?vFé4í@(n¾íäÌ?xù÷Iàøø@(3™x¿Ðì?—N+‹Uî@(x'ýV–?–LÂn¿ü@)Œ
[V?Ùôú1ƒÔÀ@"¢ïg2R˜ø¿°·€4mÅÖ?™™™™™™š?ëOß;dZ?¬¬1&éy¿ðƒn—P?¦"t¼j@-'œðŒ@.Ušs´,Ã@,8®1סøøAYS?Vð¸ºÇAQ|?UL˜_ö"AE'»?[ÚQÎ_AQë…<#×
AG×
<#×
AEp¤<#×
øøøøøøøøøøøøøøøøøøøøøøAP<TýôA|éy<49XAr‡+<¬1Al¸R;oAg|î<#×
Ae+;£×
ÀøAsi­?v斢nTqAl}¿?p™àç6ŸAgJõ?an½LýÕAf¸R?jo'nÚ©.ÀøAk×
<£×
>úáH<õ½ÌÌÍ<õ>ë…=#×
ÀÀÀÀRSG                                                   À          À       ø                    Candidate_RSG*     IR |IR |s?r|*                                                                                          ÀøøøøøÀøøøøø@(wŒë5m ?¥š‹uÙ9Ü?³vª¥…?ʃž1Ún@(™ÚY}IØ?†
¿îåGå?šõãq~óP?­×ëÊúö½ÀÀÀÀÀÀÀÀÀÀÀÀ       øøøøøøøøøøøøøøøøøøøøøøøø          øøøøø@/ss2&Ä?Ð)¥ë·sŸ?Í_C‡i@?á<£}™‰@.|Ñél?Ä?ÃÛD^Ô¡­?ÆH­˜Ôù?á-ýiLËøøøø@-@h8é?°¯Æ+ÈÜ?¶é$BÖ?Ó'8\høøøø      ÀÀøÀøÀøÀ        ÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀF%@)_Þ.ôàÀR,z•ÈT@*ßÙÇ?•Lΰ}2@)%D«ñ1	?˜O¢Vņ@(õ¬ˆ\U0?›O2lP@(ÏàÉ6'_?UŒóOP @(à#ÏϔŸ?b:Ä}ð@(ºý½³Ï?uÐ;#i@(ª=ñ?|Ð`¨¥Xøø@(Ú÷!é¥?›Oõ÷	 @)
hîod?›Nµ–@(¯}øžª?Ï®§¦/Ÿ@"r?­ó"ø¿}}¿H˒?š¬1&é?åOß;dZ?ªŸ¾vÈ´9¿ò‡+Iº?£t¼j~ùÛ@-§Å¬@..ŸIO@+¶…3±tøøAV!–?UL˜_ö"AOm]?UL˜_ö"AG†Â?_!-w1ÅAPÌÍ<£×
AI¸<#×
AG®<#×
@(ÐbMÒñª?›¥ãS÷ÎÙ@(ؓt¼j?¤ýó¶E¡Ë@(™™™™™š?­²-V@(""t¼j?Èr° ě¦øøøøøøøøøøøøøøÀÀA‡ÊÁ<‹C–Ap=q<#×
Agûç;å`BAc‡;D›¦Aa÷Ï;ƒoÀøÀøÀøÀøÀøÀøAk×
<õ?…¸=#×
?}p¤>¸>ð£×=#×
ÀÀÀÀ                                                      À          À       ø                                                                                                                                              AFKÇ?ƒ÷À"Kª?"ýó¶E¡Ë?…ý,æè×Å?£¢ˆU¤wC? å`A‰7LAGÒò?‹¥»æ¾?¡hr° Ĝ?'ýzÂT¤?¬™Pž~é?¬¬{*BÊøøøø@(Ç&®ÀrK?"%–×6L?œNðJw¿Í?³¦³ëKàKÀÀÀÀÀÀÀÀÀÀÀÀ       øøøøøøøøøøøøøøøøøøøøøøøø          øøøøøøøøøøøøøøøøøøøøøøøøø      ÀÀøÀøÀøÀ        ÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀF³@)rí5" ¼ÀRW6Þ¹^[@+X-ÓúÙû?•J£Cv@*Ê¢ H?œLDúð@*–ÿgìm¾?žNü%¼@*m®|ýñ?aÞÒA @*Rí^/³É?d¯&ßeP@*?¼Z‡ý—?8W]ˆD@*8ùîÉX‰?‡Ý5J°øø@*'Iýá¾?›MY?OÊ@* )±?›Niúx@(ëçX½Úœø@")a@¼ø¿]}¿H˒?–»˜Çâ'A?àÌÌÌÌÌÍ?¥$Ý/¿ò5?|í'h?¢ñ©ûçl‹@-–½ôµ@./ÙÛ©¢@,"NôYÚøøA^ÚQ?Z6âëC-AZ?[ÚQÎ_ATy>?fOv_Ø®A[
=<#×
AUp¤<#×
ATQì<#×
øøøøøøøøøøøøøøøøøøøøøøA†™š=í'hA}xÕ<D›¦ApbN<‹C–Al¸R<t¼Aj¬;ě¦Ai"Ñ;ƒoÀøAp6ã?u§ÒA€ÓÐAlñA?pûƒ¶AjE9?b]Е¯)NAk¸?i¦.ÓR"ÀøAm¸<£×
>æff<£×
>®{=#×
>\=#×
ÀÀÀÀ                                                      À          À       ø                                                                                                                                              ASp¤?'ñ£EêÅÜ?¢n—Oß;?'ãàÈðŸ?ª±$Ã.?ªžœ7ًAT"F?"¶>ëÎÔ?¯²-V?–ÈVE†òÎ?»­Ò^Ý?±ÊÀƒn˜øøøøøøøøÀÀÀÀÀÀÀÀÀÀÀÀ       øøøøøøøøøøøøøøøøøøøøøøøø          øøøøø@/EØQeM?Àڜ™([?Ëøח?ߢ¾‰¬½@.­8%á;?ÃJ<d4\ÿ?̉ÊY*Î?èQÌjý@-Ñïô8?®KAFò,Ù?Ï-‰"?á&3
9@-Éz$‰LD?§'pÖ+ñ ?»ÔIBê
u?Ø¿
Çhß½øøøø      ÀÀøÀøÀøÀ        ÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀFÎ@)v¯‰ÅæÿÀRM\FQô@*
sÂñ½8?šOËÕ«Â@)J
n ?¡#a|T@)—é=¿?žK\+X"@)OmsïH¹?U
±ÐM`@)Uˆ+£?_Ŕ×fÀ@)G
րd?uàRéRx@(­s'…­?xögê˜øøøøøøøøøø¿£t¼j~ùÛ?"t¼j~ùÛ?åº^5?|î?¤záG®{¿ðÌÌÌÌÌÍ? bMÒñ©ü@,ò±þë@-¼üçF˖@+ÀÜU•øøAWPH?UL˜_ö"AOQƒ?S©*0U2aAIÚQ?`bMÒñ©üAP£×<£×
AK×
<#×
AJ\<#×
øøøøøøøøøøøøøøøøøøøøøøA‹•=¾wA…ýô<uAt£×=‰7LAk‡=]/Ae33=\)Ad$Ý=\)ÀøAm#£?yN?FfíAh¨X?qƒ¶…ì>Aa6ã?`Omü\ÝQAeéy?háõ±ÈeÀøAW×
<#×
?\<#×
>Š=q<£×
>Ñë…<£×
ÀÀÀÀ                                                      À          À       ø                    deltaCep           Ce*|IR |cC*|Ce*|V* |*                                                                                  ÀøøøøøÀøøøøø@)N"áÉ´?°›
ى?Â9^Æ^õ?Øÿ!Nn@(øك"u?§Ú›þ‰ïi?·œð·ÉÁ'?Ð7o-	xÀÀÀÀÀÀÀÀÀÀÀÀcepheid@*N—Oß;?¢n—Oß;?°ÆZSçê?ÖE¡ÊÀƒ@)†§ï²-?·Oß;dZ?Àa‡"n9D?ãKƧ@)Rn—Oß?¹Û"Ðå`B?ÀÜd}b?ãÎÙ‡+@-Ë@»v?Ã{õÎCf?ÏM7T½b?åï®M 7 @-Ú¢Lú)?ÆZTZN?Òì:'Èk?ìw±Ay@+êëúð'?¼)òm;ú6?ˎ¾R´F?éD0£úFÐT2CEP     ?ÌóÏ<óÏ;øøøøøøøø@.	¾º?µeNQœ«?ÁVÖ{wD°?ØɎSë9Ÿ@-A0zò¦?¢‰€Fâ<¡?°(fÈÙE?¹#¢œwš@-Xsyt`$?¦_Ÿ¢È…?´#[h AB?Òy1DEª.øøøø      ÀÀøÀøÀøÀF       A[?}Ai@/Jãx	üÙ?*¢Bµ‡5ê@·v¨yåŸ,?	º^>ixÕ@¢=q>Ÿ¾@$¼jøøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀIü@)ൈãhñÀR!TXFèó@)UÎâömê?•NX´< @({ΪÐ|?˜N^A>@'¨eÔx¬?•MnÆÌ@'ýyøv?Gy"Ãó@'²…UjŸ‡?S3­sÝ @'šðç™u?jŒÀð°@'†á'SÔ?"åløø@''ÞÎaA?—OÞºâ¢@'ÙI¶6…à?–LÙ‹j@'|LÂ0Æ?ÂÅ.§›ž€@!"ax<ò¨ø¿",<žì¿±?"t¼j~ùÛ?ã;dZ¬?¢n—Oß;¿òÈ´9Xb?²-V@,½ÀÓg@-½|Yy@+^´ -œñøøÀøÀøÀøAJáH<#×
A@Qì<#×
A=ë…<#×
øøøøøøøøøøøøøøøøøøøøøøA;d<£×
A{ƨ<49XAm¥ã<49XAf(ö;oA`zá;ě¦A^MÓ<t¼ÀøAo"Þ?pçW'Ž
AeùÛ?o±mA`dZ?[mCÐ9h×A_˜È?oì™ñ®-¥ÀøAj=q<£×
?333<õ=¸Qì=#×
?®=#×
ÀÀÀÀRSG                                                   À          À       ø                    Candidate_RSG*     IR |IR |s?r|*                                                                                          A<7L?{¦ÛEÜ?²-V?^œÃo«ß?˜>V|äW-?ž5?|í'hA>
"?²:zOQw?•?|í'hs?"¦Wíýžý?¥'ã'ñ·?°å`A‰7L@'yQçS`Ð?§*IՌ?­¨§&?ÄIU‰t]@'¢ÊÝßCÈ?Ö·1Z?¥¹Ñ'²Ë?º?òß0&¹ÀÀÀÀÀÀÀÀÀÀÀÀ       øøøøøøøøøøøøøøøøøøøøøøøø          øøøøø@/À7"D?Î׶4ÚÓ ?ÌjYO§ˆ?á³ÞLQ@-Ò4¨~8ë?·D¯\y}š?Ã}²Þ90Î?á=ۘAªÅøøøø@,k¤P¬À¾?³¿tè	i?¾¸lBž`(?ÙDå^³øøøø      ÀÀøÀøÀøÀ        ÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀJ7@)çãm"BJÀRIùn‡Q@)^âòTˆ?—OµâŸ\@(y3Ö[.?™OŽ›.F@(Z
ýQ?œP
,@(@W
‡·?PQˆ˜ @(6Mð'…?WÔ¯"£@@(#uM‰"«?pOg†j8@( Q¤Ïvô?rÃe‡øø@(_³›äF?™P-×ÇR@(·˜qg?˜Må
þ@'–k^±U?ÅuM_ê@@#ÔE˜˜|ø¿—Xâe+Ô?':)Çy¦µ?æ$Ý/Ÿ¾?¡hr° Ĝ¿ó/Ÿ¾vÉ?›¥ãS÷ÎÙ@+É_gn¤#@, 
Óþ@*±nÞÚìJøøAO"F?PbMÒñ©üAJõÃ?R¼£n/AC/ì?Z6âëC-AHõÃ<#×
AB¸R<#×
AAp¤<#×
øøøøøøøøøøøøøøøøøøøøøøA€ Å>ÔzáAuX?ÌÍAa²->®{A^">ß;AZŸ¾>^5?AZIº>\(öÀøAe_?x•›^•¸AXG®?re'¢xæAY+Ô?`±þë-
$A]!-?h5‹'¢ÀøA]¸<#×
?
=<#×
ÀÀ>Ñë…<£×
ÀÀÀÀ                                                      À          À       ø                    deltaCep           IR |V* |Ce*|cC*|*                                                                                      ABÙ?½Òñ©ûçm?œ¬1&éy?À=îx?'?©Ê"0'o?ÖV"t¼AC×
?Á7KƧïž?¢° ě¥ã?À·²‰T§ø?±¸@MÍé,?ÖzáG®@(RÖE"?·—ÚùFŽ–?Ã]BÑ5è?Û86]	Ey@(HðÇ}Øs?«ÀyÇ&t?¹´R­vñ#?Òtpë$¦¨ÀÀÀÀÀÀÀÀÀÀÀÀcepheid@)B\(õÃ?±©ûçl‹D?ºÂ#{…1ƒ?ß+Iº^@(šŸ¾vÈ´?²ñ©ûçl‹?ºzUÛ©´?Û×
=p£×@(kƧ?´Ý/Ÿ¾w?½15,1·2?àQë…¸R@+–E-ßCÿ?Å;¹øA«ö?ÌÑÙĞQœ?åœÒæUÿ`@,`êùEù?Ф~U
ªÄ?Ñ䨦õÿ?ë¹nAΐ@*…µˆët?Ã2›d;š?ÉOéÊú?åwWHG|€CEP       ?¹­ÓÀÊE€øøøøøøøø@+µ‹'¢?Ñ0aǛ5?Öeš8¥ä?êSºý—oô@,+fQm°Þ?»˜épq'#?Áoˆ¹w…s?ÔZåÿ£¹®@, ä¶1?Ð9Å«âq?ÑA³å -?éõ8%á;øøøø      ÀÀøÀøÀøÀF       AS`BA_¾w@3Oñ8¼ßð?%!'0ÇH@·uÆî<´?"J>§l‹@¡Ë>cSø@5/øøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀJÎ@)ûÃçJýTÀR@¶4ÚÓ @+X-ÓúÙû?–LW£f@*¯m1v?P…ý0@*¹Sß=àm?¤š?x{@*¡µ¼#E?]&JŽ @*~¹Ö³Ú¸?f0à¹'€@*'æI[C?çÁÜ@*wΓ«u4?üï øø@*ŸwKdü-?šN@Ʋì@*ÄR¶Æ,ü?œP‹×v@)™ÿme<ø@!לWa+«ø¿µL˜_ö"?'×süPH?äÔýó¶E¢?©™™™™™š¿òéxÔýó¶?Ÿ¾vÈ´9X@--5¤&»@-²O¨´¿@,K}¦[øøA]ãT?Z6âëC-AYZ?[ÚQÎ_AT­¬?fOv_Ø®AZff<#×
AUG®<£×
AT£×<£×
øøøøøøøøøøøøøøøøøøøøøøAƒÎÙ<49XAxzá<t¼Al›¦;£×
Aiƨ<oAg®<49XAh¬;ƒoÀøAlõZ?wDõÓVSÊAjŒç?qù&Çêå½Ahn/?c"òsO'õAjV?jR&=jÏÀøAjáH<£×
?\<õ>¸Qì=LÌÍ>€=#×
ÀÀÀÀ                                                      À          À       ø                                                                                                                                              AT‹D?hÀˆÆ¸Œ?¡&éxÔýô?aY·+zØ?¬Ô1EiÃ?®5?|í'hAUÚQ?"þ">ï)?²áG®zá?—º$T?½È†/n?²nŸð˯–@*uÃz=³À?ŽPD{§c?˜x.dí?‰?°§7YÈ7øøøøÀÀÀÀÀÀÀÀÀÀÀÀ       øøøøøøøøøøøøøøøøøøøøøøøø          øøøøø@.}³áC|W?Ë-˜¿p?ÎuŽÃÛ?áöš'^@.2귙^á?µI`œ"
?ÁCo?Ýlµ5'Íøøøø@-¯Ëp¬:†?§ ¾¼hÑ{?´Pk+¶ÖÛ?ÓÁmóùa€øøøø      ÀÀøÀøÀøÀ        ÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀKØ@*¨¸ñM¶ÀR7¸jßr@+âcÛïl?žNøΎ@+¥–@ì?¢"aDÈ2@+{Yš9V?ª$܆á@+{ÿÅo…J?aìû4eÐ@+f p"w?l¹`²³0@+Væž‹?…¥óVèœ@+a7wœ?•¡-}/ìøø@*ó3ÁÕ¡?¥˜M…–Ë@+Þh5?¦™?ÿ@)Vçy¾\=ø@"®gž3ÁÊø¿ƒ@N¤¨ÁU?"ŽóMj?äIº^5?}?£t¼j~ùÛ¿óC•$Ý? bMÒñ©ü@,üÿdύq@-1!F¡¥@,~½çXøøA`¬?[ÚQÎ_A^BÄ?_!-w1ÅA\n/?kÚQÎ_A`(ö<£×
A]™š<#×
A\(ö<£×
øøøøøøøøøøøøøøøøøøøøøøA€Ÿ¾<›¥ãAní'<#×
Ah Å;D›¦AhbN;ƒoAj1;å`BAjbN;£×
ÀøAfû?€—AЄè2Ai´¢?tfõŸ<qÀøAl‡?kyÙ	ññJÀøAbff<#×
>£×
<£×
>£×
<£×
>"zá<õÀÀÀÀ                                                      À          À       ø                                                                                                                                              ÀøøøøøÀøøøøø@+Xƒöè)?—çõÙF¾ç?™è£S<ú?®²ž^‹ŒÍ@+_N¨Ú=?§äðÆ?°ÚÃg"…?Æ흽?¼ÀÀÀÀÀÀÀÀÀÀÀÀ       øøøøøøøøøøøøøøøøøøøøøøøø          øøøøøøøøø@..Wˆ
€?±M@$³=°?½ñ%q©ˆ?×¾ ºKøøøø@-ð¨È%ž?³oÐrsºã?µ]>ζ ª?Ó	Ì1œZ>øøøø      ÀÀøÀøÀøÀ        ÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀKþ@*$©›oÀR	]Øù*ú@)©‰]*"?˜N-îæ@)t¡K)È?›PÞñ/@)ƒWn?šQ—Ì0X@(@ô¾>–Ò?T0Zög@@'Ѕ!ŠŒn?]zãJÕ @'h.¢â ¢?sNvnQ@'HtXؼ¡?€°Áýœøø@(`¤÷åâÃ?—NIÆ!ú@'ëI‡f˜?–N@ôAê@&þVÜFd?Á1ͧ¯šÀ@"°ò7[tø€?¢:)Çy¦µ?ë+Iº^?³333333¿òE¡ÊÀƒ?ªŸ¾vÈ´9@*¹¯æ@)õ Jù"–@)Ç÷7ÚaáøøÀøÀøÀøAMG®<#×
AK33<#×
AH<£×
øøøøøøøøøøøøøøøøøøøøøøAJĜ;£×
AMSø<ƒoAOûç;oAQ;oAS‡;ě¦AXZ;ě¦AR§ð?Š8u'ST;ÀøAR¾w?yb…U>÷ATqÞ?eéᰉ 'AZë…?i0«¼²ÀøAP£×<#×
¼#×
<#×
¿ƒ×
<#×
=ÌÌÍ<£×
ÀÀÀÀ                               B0III                  À          À       øB1e                 Em*                IR |Em*|*  |EmO|Em*                                                                                    AB'h?£3@Ÿ,€'?bMÒñ©ü?¤tÌZ·»?š H£ÝÀ?½ó¶E¡ÊÁA>ß;?¤záG®{?›¥ãS÷ÎÙ?¦^ª°BR‹?¥©
Oå¡?À ě¥ãT@(/NΚ,?'euXOU?¨‰vЅ­Ã?¡[DtN1@'λºUÑÄ? àÙÒ¢Wa?¥¡Ð
¸¿?»ò2·ã0¼ÀÀÀÀÀÀÀÀÀÀÀÀ       øøøøøøøøøøøøøøøøøøøøøøøø          øøøøøøøøøøøøøøøøø@+ÙdÇ)õ?¹•ÀÇ¯?½ùtJªž$?ÙÕº­æXøøøø      ÀÀøÀøÀøÀ        ÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀLI@*0(Ãm¨zÀR*'Œ6ڈ@$W,`?•Kþ}x2@#i©%9+Z?™M%°n@#(U\+Å?–LämZ@"ùé"ôhÒ?/ö'È@"Ú¥³Z³ƒ?6)°%€@"Â/I¶·®?LàY<<@@"´›tƨ?N«ét±€@"6Ÿˆ?¡¼ºã@"ÀtGP?—MÊWrT@"¶
åO#Š?"KSÓâ@"|Ó¢Ú"?žL£•S'@!_Døq1ƒ?ÓEç7˜ ¿¥'»/ì?™b¶®}V?æÈ´9Xb?¨bMÒñª¿òõ\(ö?¢ñ©ûçl‹@&ROëО@'²ò03¤@%@)k3TÁ@c3…¸Qì@×
=p£×A3<6?@bMÒñ©üA3
=?C©*0U2aA$]Ì?Fð¸ºÇÀÀÀÀÀÀøøøøøøøøøøøøøøøøøøøøøøAZ1<oAJŸ¾;D›¦A8¸R<ÔýôA1÷Ï;D›¦A/º^;D›¦A.Ðå;D›¦ÀøÀøÀøÀøA0»0?_ÿyÈBúQÀøÀÀÀÀÀÀÀÀÀÀÀÀ                                                      À          À       @d=ó¶E¡ËF5Ia                YellowSG*          IR |*  |s*y                                                                                            ÀøøøøøÀøøøøø@#ÏÄÎъ?®"°‡$?±öD"-;?Ã^‰b¿½Æ@"μX
ƒ?•w5ý¤[?–AÃCâ?«#ÅNu¦BÀÀÀÀÀÀÀÀÀÀÀÀ       øøøøøøøøøøøøøøøøøøøøøøøø          øøøøøøøøøøøøøøøøø@&£`Ð$p"?¾ü´=Š?ÁŒŽCO5?ÜJù"–,þøøøø      ÀÀøÀøÀøÀ        ÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀLe@*4Ž%È¥ÀRˆGä@+wø¨eG§?—L~Ëf@*ï&§Þ?ŸLTƒ¦@*©TYAb?¥•~òÀ@*£ÏÄ£Æð?X¹«¯³ @*£å'&º?gýÚ Ýp@*¯õÓc?îÂM–˜@*"šogP?Ÿêäw_øø@*¢ o"øL?šMË«XT@*²o@ûù#?œO½f˜@(݈}Y7?Й¸Üì)à@"l㨠•Íø?—Ûô‡ü¹$?—süPH?ç|í'hr°?¤záG®{¿ô"t¼j~ú? bMÒñ©ü@-c'¡ Ï@-ïGMœk@,}|N/7üøøÀøÀøÀøA\Qì<#×
AW\)<#×
AV=q<#×
øøøøøøøøøøøøøøøøøøøøøøA"™š<oAyçm<#×
Anj<›¥ãAjýô;D›¦Aj1;£×
Aj¬<£×
ÀøAn¢œ?qØ¥H#…@Ak'£?wÙôÓ|AivÉ?hsÿ¬)ÜAjÈK?x'[Ývh<ÀøAmë…<õ>ž¸R<õ>¸Qì=#×
?=LÌÍÀÀÀÀ                                                      À          À       ø                                                                                                                                              ATŠ?Œ(Àª&°?¢-V"?œHñ
™¶ö?¬N`	U?º^FtŽGATÌÍ?œ).ˆ©‡?®—Oß;d?¡PÍwíwg?¹·I­Èû‡?»dIU´g{@*¥¶=>Nð?'rŸjûØ?­â•-?ŘaՈ]øøøøÀÀÀÀÀÀÀÀÀÀÀÀ       øøøøøøøøøøøøøøøøøøøøøøøø          øøøøø@.|ÿÉy[6?µpvŠ Ø?Á]ŸBzùÆ?Ғ›Ø8;øøøøøøøø@-Ñ	ÐcZB?¥½áw~¼Ÿ?³ÌÚy2ÆÒ?ÐS—VÉ:qøøøø      ÀÀøÀøÀøÀ        ÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀM[@*W¥q!«ÀRxƼèS;@*GI?àh]?˜P%Z4f@)¬õ"ë?žN¼²@)ƒsÇå¬P?œM‹Sž@)€Ð•é$?a‡$¥$0@)Y
¤·–?hœh…À@)RŒú¨ú?‡¬@o!8@)Gæϑ®?°2ÿ+øø@)n–WÛôä?—O)Oø@)w»[·g<?—Pqmi¼@*τ=¿;?Úã†~+€@"JBàI®ø¿ò䎊qÞ?'N;Í5¨X?ïçl‹C•?¢n—Oß;¿õS÷ÎÙ‡?šŸ¾vÈ´9@,)"–,ý@,¹#ˆY@+E¸w«2HøøATè>?Vð¸ºÇAPí)?X"t¼j~úALç?b¼£n/AQë…<£×
AM<£×
AL<£×
øøøøøøøøøøøøøøøøøøøøøøA~¬<t¼Aq ;£×
Adj;£×
Aa…;ě¦A_ß;;ƒoA_®;D›¦Awò|?}!ê5"`AeK^?}íñà'Œ7Aa;Í?íÅïbúA_Å?a6É>¢ÓAaIR?€Ÿ¥LUC(ÀøAb¸R<#×
>úáH<#×
>Ç®<£×
>\<õÀÀÀÀ                                                      À          À       ø                                                                                                                                              AJæ2?y™—Ž?"¼j~ùÛ#?ˆˆøa¦
E? ÛÕ~L69?¦ÈÁ¥Q]ÁAKS&?‹¥þ+êi–?¤záG®{?—.¬­?°"³ž'ž?²Mϖ«¨øøøøøøøøÀÀÀÀÀÀÀÀÀÀÀÀ       øøøøøøøøøøøøøøøøøøøøøøøø          ø@0
õŸ<q?³YPÔ-ê?¼azï4?Ò@=ݱ Ÿøøøøøøøøøøøøøøøøøøøø      ÀÀøÀøÀøÀ        ÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀMv@*\… ¾Q	ÀRVؐOmü@+bõ™íÔ(?›P²ìbf@*˜²"+'?žOF'@)Ü 'Xâ?¡#À¢"ô@)™	µÛûQ?\¹Vy @)³‹íë-X?b%l =ð@)™!žä>?€oån@)'¼ÀÈ?†Q}mÙ¸øø@)ˆ%%«í"?˜P±º@)ÐNÆ]H?›QåÝnš@(îõ'"WIø@"ÛC4{åø?r×süPH?šu%F
¦?âéxÔýó¶?©™™™™™š¿öE¡ÊÀƒ?¤ýó¶E¡Ë@._÷7Úaá@/%Œ\š5@-³Øà†øøAb±[?]}¿H˒AY"M?[ÚQÎ_AN#£?b×süPHAZ{<#×
APQì<#×
AN{<#×
øøøøøøøøøøøøøøøøøøøøøøA';d=TýôAÈ´<"t¼Ay™š<õAs?}<ýó¶AnÌÍ<›¥ãAlÌÍ<#×
ÀøAy~ú?vý¨6ëN˜AsŽó?h'[Ývh<Ané?aÏ5\ÙëAnfÏ?j¥—ԝ|ÀøAn{<£×
>½p¤<£×
¾æff<õ>\=#×
ÀÀÀÀ                                                      À          À       ø                                                                                                                                              ALÎ?ƒtÿ†]|³?™‡+J?'¿Ç*Ì\e?¥{†‰?²-ƒB?AN@O?"tà { Š?¦"t¼j?×ŽÇ®Û?³¦$ÂW(?¸Ôÿ¡5oN@)y«)äÕØ?¨W¤¤&'?²ãÙr'[Ì?ÈÕÕ?	@)›s2&Ä?†5n̼\?ž:Mµ?µÐ­=K¡$ÀÀÀÀÀÀÀÀÀÀÀÀ       øøøøøøøøøøøøøøøøøøøøøøøø          øøøøø@0Iæ?ÅìVuW›?̅#ÀÏhˆ?ßoÍî4üa@/‰‹q¸ª?¼e0IA?Æé.AÜÄ<?ä—T°[|þøøøø@.0«†+(?©ð@o[Ø?³ÑÞ!¼pè?ÑÙÂ~•1Uøøøø      ÀÀøÀøÀøÀ        ÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀM @*b÷Ó
ÔoÀRlŠ&_@*Ì⇘·c?˜O™«í¸@*logô»‰?›Omž°@*8ÌöLíÜ? 'éŒm@*('È!
?ax0n @*(ò«Òg?gŒ£5op@*1üþ)`?eÏŸ"@*7Sq?šDè	œøø@*PÀcì…ú?˜Nkì@*Q#Á|æ?›N1ŒX(@)½Ûí™Òé?؀¥NEé`@"´˜zO»ø¿³&Á½¥?'¼£n/?ܛ¥ãS÷Ï? å`A‰7L¿òIº^5?}?›¥ãS÷ÎÙ@,(ˆv[§@,y
8ͦç@+Šfw-^øøÀøÀøÀøAV¸R<£×
AS®<#×
AS33<#×
øøøøøøøøøøøøøøøøøøøøøøA~õÃ<oAjí'<´9XAbr°;oAaïž;oAbMÓ<49XAb1';D›¦Ar?—¾˜V£zÄAbP±?|³_=}9AbÏB?röè)I¥eAbšÔ?a/Ó,b^šAd?ö"Fs'ÀøAa<#×
>…¸<#×
>®{<£×
>…¸<õÀÀÀÀ                               F0                     À          À       @e F0                  Star               IR |*  |*                                                                                              AQ?ƒtÀqIÄD?›¥ãS÷ÎÙ?Žb¦¾EJ?¦ŠgÍn³<?¨"`štŠìARÚ?'ñ£EêÅÜ?«"Ðå`A‰?š
¢ph?¶Ó"vò¥¤?µãPœÐ…¿øøøøøøøøÀÀÀÀÀÀÀÀÀÀÀÀ       øøøøøøøøøøøøøøøøøøøøøøøø          øøøøøøøøø@-^"$咖?Ÿ"þ)f*×?Á`*ã™7?Ù±t²Gøøøø@-ª2n?œw·6?¯˜‹krX§?ÃÈl뻥]øøøø      ÀÀøÀøÀøÀ        ÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀMë@*lZ¢ãÅ7ÀRS8u'ST@*ÿ¢z8ãé? ¤ãzÍ@)íø8m\?§áN–Â@)·8¸%)E?¡£ëL†©@)£ÓÈT:?\a¯I`@) ¤Ô$'d?aÜþØ´@)v'•P,Ð?€, \² @(ÿÔ&Ö¢?ýµF˜øø@)+ø
Z–‡?—NÃÒ¶@)E~i"?˜P™o"p@%w×ý¦ˆ?°en改€@ {M]jwá?ÉõcpÚgÀ?m}¿H˒?ã¼ÓZ†?êñ©ûçl‹?¯;dZ¬¿ô‹C•%?¥$Ý/@.@å£]@/ý?[_¢@,¡¢çöô¿øøA]ÅÖ?Z6âëC-AVÕÐ?X"t¼j~úAM\?b¼£n/AW\)<#×
AO33<#×
AMp¤<£×
øøøøøøøøøøøøøøøøøøøøøøA‹~ú=¬1A‰¶F=‰7LAxvÉ=oAoãT;ƒoAj"u;ě¦Ai¸;å`BÀøAyß;?yrÍ|õôäAoŽŠ?w컝oAjŠ?ŒqOÎtl¹Aj·é?kÏÔ¿	•«ÀøAi™š<£×
?
=<£×
¾B\<õ>Ü(ö<õÀÀÀÀ                                                      À          À       ø                                                                                                                                              AI1?…$Ý/?™Û"Ðå`B?'Yž×ÆûÒ?¤;­U8@¹?­p |êAIæ2?›¥ãS÷ÎÙ?¢° ě¥ã?¥H>]3?¯Ô×]I‡?ÀĤ	_$S@)‰'5ø
?˜~¼b`6:?¤cÖ%2Œ?¼U†_!¤@)‹"%RD?•ZU6`«?œƒäà?³ÖÝê#ÀÀÀÀÀÀÀÀÀÀÀÀ       øøøøøøøøøøøøøøøøøøøøøøøø          øøøøø@0	J<d4]?Ú¶ÐE®?Íà"S.{>?àrõU'"@/( +"I?Á­Èû†ô{?Í5)«üž?䐴Ê!!øøøø@-¶0Dkj?¬  0÷ï?·>«†ñÌ?ÒÈ`VìÕøøøø      ÀÀøÀøÀøÀ        ÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀN]@*~kÆ!·áÀR0\|ؘ³@+žÌN…$õ?œOµqîì@+ËÄ¥ÀÌ?œK1/<@+.Å´H?¦GîäÌ@+4æ¬?[DÃ`@*ñ»l"À?cs§fÐ@*îu{wn?€LVÐ7ø@*èø~tE|?'³1 øø@+êbüu4?›Qe^w@+5ýV—?ŸLà¦xª@)O)ó¡iø@"Ïþ¡®ø¿²a|ÚQ?•fÏAò×?æ¸Që…¸?¦‡+Iº¿ò£×
=p¤?ž¸Që…¸@-1Á—åd@-'"pmPe@,w'æFñVøøA_¬q?[ÚQÎ_A\'»?]}¿H˒AXÛ#?ie+ÓÃaA\õÃ<#×
AY™š<#×
AXÌÍ<#×
øøøøøøøøøøøøøøøøøøøøøøAƒ÷Ï<e`BAtñª<e`BAkX<ƒoAiº^<ƒoAi;£×
Aiïž<e`BÀøAk6?}€ä–íí¯Aj—?tBAÃï®yAj©?cÌÐþŠ´úAkmÆ?mîþOü—–ÀøAg®<£×
>u<£×
>B\<õ>€<õÀÀÀÀ                                                      À          À       ø                                                                                                                                              AW›¦?}±ÿlcq?§
=p£×
?‡%¶rî4&?±KYš¦	?¤ýߔO­½AXáH?²:zOQw?¶"t¼j? $ù´Œd'?Â؈v[§?¾Ù'N"¢Â@*àÂa8ÿü?–ò÷ó…ã?¨CœY^ã]?Â
r}õ@*Ù%™í|p?"zmô&'?–¯e¼P…?¬1>́cÔAXÁ$;°};ύq<ºÜA\;Ž:Ö+ñ;õ˜ž<"2A_Ýv;§&J<'°<ÑÔ       øøøøøøøøøøøøøøøøøøøøøøøø          øøøøøøøøø@.^€8Ÿƒ¾?´8!ïA?Ây±Fßb|?ݳ"ý*bªøøøø@-åþÚf"?­ÂÏ	%C?²ÄÀ¬á}'?Ëm3	AÈ!øøøø      ÀÀøÀøÀøÀ        ÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀN†@*"æÀ"ÙÀQé3ÞLQ@% ã1¥"'?—MÒô¬'@%b‡Qž1?•JæçP@$õ70—?•MUqÔ°@$Ò+ÈùÞ?GG‡lš€@$Èq´û'Ê?P)´': @$£ß$?efÅ÷ @$¡ñù¾9?gá—óÐ@$NL]Ì°c?Â΍-†åÀ@$Ì&Vp"5?–M;š@$Ƃ†(%§?"MŸ•ê@$§ÔÍò?©ƒÕyó$@!t¯ø?oø?¦ÕϪ͞"?—Oß;dZ?æn—Oß;?¦‡+Iº¿òéxÔýó¶?¤záG®{@'vóEš@(¾WîÔ@&œ/Ɨ(¦@cݸQë…?õ™™™™™šÀøÀøÀøÀÀÀÀÀÀøøøøøøøøøøøøøøøøøøøøøøA]•;oALIº<£×
A>Ÿ¾;oA;¶F;D›¦A:~ú;D›¦A:$Ý;ƒoASc ?†´ÇóI8XÀøÀøÀøA<ä&?j,fWÑxÀøÀÀÀÀÀÀÀÀÀÀÀÀ                                                      À          À       @cݸQë…F3Iab               YellowSG*          IR |*  |s*y                                                                                            A%ù	?n¸c­N'?†"t¼j?tnò	1?"¶U'Ìc?b@fø\žA%¼j?stÿ†]|³?…$Ý/?~*8Ô2?•xKk8]??šŸ¾vÈ´9øøøøøøøøÀÀÀÀÀÀÀÀÀÀÀÀ       øøøøøøøøøøøøøøøøøøøøøøøø          øøøøøøøøøøøøøøøøø@'檎´cI?¶'ï,»J?Åsß
g)?ßôMDVq&øøøø      ÀÀøÀøÀøÀ        ÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀN¨@*‡G8¤ÀRl,<žìÀ@,À³· 'X?šP
{~@,BŠ8‰™p?©"鉱@,jÇÛ"X?±š+K'@,.yv£n?n¨ÉüÇÀ@,^°Ùë?uÍøì–h@,Fْ±¿?XðéJÈ@, »¡ã?­ÝŠøøøøøøøøøø?a4êJŒ?šîcŠ	?âE¡ÊÀƒ?©‡+J¿ñŸ¾vÈ´?¤záG®{@.°hjM@.lŸä6v@-tÍ1vš'øøÀøÀøÀøAe™š<#×
AbáH<£×
Aa™š<õøøøøøøøøøøøøøøøøøøøøøøA†ãT<ÔýôA{²-=¥ãAq©ü;ƒoAqOß;ƒoAq¶F;ƒoAqƨ<‹C–A%?€ñoC"ºAq?nõ#-+²5AqËû?j—ZúøYCAqÛ#?W¤as¸^Ar¹Œ?_…×DõÓVÀøAm¸<õ>ð£×<õ>áG®=#×
>Ñë…=LÌÍÀÀÀÀ                               F0                     À          À       @g€F0                  Star               IR |*  |*                                                                                              ÀøøøøøÀøøøøøøøøøøøøøÀÀÀÀÀÀÀÀÀÀÀÀ       øøøøøøøøøøøøøøøøøøøøøøøø          øøøøø@/-'žùU?¾­=%$}?Ȏ/ÒŽ?á—	1)Ì@/=,¾¤ëÝ?Át¼j~ùÛ?ËAÀ>Éê?åÙb¶®}@.ܬ1&é?¢U&
°Ã?Éb{JN,ß?Þ@ÈG,|@.àJrêÙ'?–úàÜNJ?¤ù 6't?Àô/è%çøøøø      ÀÀøÀøÀøÀ        ÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀO@*•«:«ÍyÀRI™(Z'@+—žƒ°t? & [ j@+»j¢«?¢¡.îdÛ@+818J&ƒ?©lS'@*é?Á2£™?_FE›ÙÀ@*ÕпÞJ#?fÒ·‡¸@*Ú ú-Æ?'Ýĺh @*ßö"úSÜ?Žø¯Ö°øø@*Áy§¸{ž?šPà^¶à@*é9Ç@?œQö?l@(©æï.pÂ?ÒÔc'¾  @"$Exòø¿'œàuöý"?—$tSŽóM?êMÒñ©ûç?ªŸ¾vÈ´9¿óp£×
=q? å`A‰7L@-,SÒ+í@-•ŽC$Aÿ@,i˜*ŽøøA_Ï«?[ÚQÎ_A[Ñ·?]}¿H˒AW·é?h"t¼j~úA\Qì<#×
AXzá<#×
AW®<#×
øøøøøøøøøøøøøøøøøøøøøøA'ýô<49XAu×
;ě¦AkC–<e`BAi…;D›¦Ai"Ñ<oAiG®<#×
ÀøAjÔ,?QœIwAj,=?qª')óAjü?yê¦ÒgAAkO?k¸Ã*Œ›"ÀøAep¤<£×
>\)<£×
¾³33<£×
>"zá<õÀÀÀÀ                                                      À          À       ø                                                                                                                                              AUff?'-ê
Ë5?¥¸Që…?'À%yù?­è0Öa¡?©™ O–@IAW Å?"zü ¯8?±$Ý/ ?š)ÿ­Ë?ÀU—Ià?¶‡0
‰Æ¾@*íq!«K?·œ±Ìÿ?Åâ–Ç8¹?ÙØ®Â˗@*Éü27‹?¡¤FÓ?¦+¼È%|?¾rÆÆùNÀÀÀÀÀÀÀÀÀÀÀÀ       øøøøøøøøøøøøøøøøøøøøøøøø          øøøøøøøøø@-ìvѵ(?´0'8'?¾ÑûÆ_u?Óúô'"©Høøøø@-Ú螺jÊ?¬pLÌa?±2:?Χø-ýiøøøø      ÀÀøÀøÀøÀ        ÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀO/@*˜Ø©yámÀR2׺f˜»@+䤌Äõ?£1ãá½@*"à?J^?©@©·®@*W}µj
m?ªý]œ8øø@*Mðèëm²?e«'E¤pøø@**">Äb?‰}H<¤xøø@)µŠ7•b¥?—LªÃuh@)â"ë²?™Nç¡Í–@*
æM,ø@"<Ш´øBø¿§süPH?':)Çy¦µ?æ"t¼j?¢ñ©ûçl‹¿ô$Ý/Ÿ¾?œ¬1&éy@,ßp;Ñg@-Z«GA1@,
.ÓøøA\‡?X"t¼j~úAW·é?Z6âëC-ASÏB?fOv_Ø®AXQì<#×
ATzá<#×
AS®<#×
øøøøøøøøøøøøøøøøøøøøøøA'²-;å`BAtÐå=+AiC–;å`BAf¼j;å`BAeïž;D›¦Ae²-<t¼ÀøAi~(?Žj¹²=ÕNAh"F?‡$'¯ÀMÀøAgìÀ?iãøµ‰ÀøAfáH<£×
>õ<£×
>Ñë…<£×
>™™š<õÀÀÀÀ                                                      À          À       ø                                                                                                                                              ÀøøøøøÀøøøøø@*A£Êu?'6k÷ÊÒ?§ªyªµ?»QœTßÖ@*Aenï¡ä?žrßÆy¡'?¤}¦r¤?¼bHŸ4ÀÀÀÀÀÀÀÀÀÀÀÀ       øøøøøøøøøøøøøøøøøøøøøøøø          øøøøøøøøøøøøøøøøø@-iÀ‡D,€?¯>Ïu?µ›áŒ;Pþ?ՃÆÉ}Œôøøøø      ÀÀøÀøÀøÀ        ÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀOi@*£÷'j@ÀRKkßL+@*;‰NlÌ?™PxY­è@)¬õ"ë?ŸL´8ƒB@)›1ª'¼? ¤º6ƒœ@)q̳WĈ?Uäàó/@@)aÖ)ÓÖ?_¼'±µà@)aD•š¶?wÜÃ!Ð@)N ­ã3¥?~Ýפ3øø@)kOjzá÷?˜M¬›B@)oÃ
ÆD,?™O¦i0@*P×ÿ‹
ø@"–NþÉúEø¿'ë…¸Qì?"Ý—ö+jè?å7KƧïž?¦"t¼j¿ôIº^5?}?œ¬1&éy@,&"«Oœ@,²[1~þ
@+ADˆÆ¿øøAUËû?S©*0U2aAQ<6?UL˜_ö"AL(ö?a4êJŒAQ<#×
ALÌÍ<#×
AL(ö<#×
øøøøøøøøøøøøøøøøøøøøøøA€%<oAqt¼;D›¦Ad(ö<#×
A`í';oA_¶F<t¼A_¡Ë;£×
ÀøÀøAa%¯?t3"«CIA`ºÇ?túÎg×®Aah
?l¼Ï(ǟfÀøA_\)<#×
>\)<#×
>Ñë…<#×
>¸Qì<£×
ÀÀÀÀ                                                      À          À       ø                                                                                                                                              AJÎ?y™~Á¦þÝ?—Oß;dZ?†^nJ`vb?£c(ÄDh?¡©ÿBjޛAK1'?"záG®{?¦§ï²-?–?šIÂÁ±?¯¼þùoÃ?±©ÿBjޛ@)eçW"?™P|͹a?¥èq²ÊÃ?¾8PÿKû@)O´ÃÁ‹P?"U[ýò?"Êì^Ô?³Á½UÙÀÀÀÀÀÀÀÀÀÀÀÀ       øøøøøøøøøøøøøøøøøøøøøøøø          øøøøøøøøø@-3ô#Rë?½ý&0ì1?ÄIýO ¥?ØÐ9h×Yïøøøø@,£ª6ŸÏ>?°Þßôǽ™?µ.m™¿ø?Ñ7*8¸®2øøøø      ÀÀøÀøÀøÀ        ÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀO×@*´Î_tÞÀQó腏÷Y@*	gû?˜O2å·T@)x0µë£•?•JÆÉýÎ@)Ut¨‡?›PÆÓot@)PWk('¿?Z]ýB'à@)" f«@?dy/[ @)XZæ4Ä?'m¨Ò@)8Â*|ö?‰Á>X‹Ðøø@);½y¤ìÀ?–Lwå'8@)@¾ù¦dÏ?–M2¹ó
@(θÀìX?ÏüfoˆmÀ@"r¶±Xۊø¿{šu%F?'œàuöý"?æùÛ"Ðå`?¡ë…¸Qì¿ó+Iº^?ž¸Që…¸@,ò<É@, 1ð=^@+0Q£"øøÀøÀøÀøAPQì<£×
AK…<£×
AJ=q<£×
øøøøøøøøøøøøøøøøøøøøøøA€dZ<´9XArMÓ;ƒoAc©ü<#×
A_ÎÙ;ě¦A^5?<#×
A^5?;£×
Axž?|ýÒ(V`_Adzx?räR´ØºA`Ñ·?r1ÆK©K¾A^lô?]Wÿ›V2<A`!?iç1ÒàãÀøÀÀÀÀÀÀÀÀÀÀÀÀ                                                      À          À       ø                                                                                                                                              AIn˜?‡BsBü?"t¼j~ùÛ?†ojñæaÉ?¢UË]k?œ¬{*BÊAI¸R?‡… ™Ó?¥?|í'hs?'©I:µL?¯¢È"¦Ã?¯;`ÿX±øøøøøøøøÀÀÀÀÀÀÀÀÀÀÀÀ       øøøøøøøøøøøøøøøøøøøøøøøø          ø@/Ԟ쿱[?"]''™?§&ÅwÕ	î?ÀyK!Køøøøøøøøøøøø@,}ýY'C?£©_à:gÛ?±o¢OJÀî?ÒâCV–åŠøøøø      ÀÀøÀøÀøÀ        ÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀPm@*ÊÂXՄ+ÀR*ýڋÒ@*h,ȶB?˜Nòpº@)Ø{òí›í? &•@Á-@)®zÒ¥yì? £ˆ³s@)¥õà³Ø?[a
ö@@)šäHÏ>Ú?hà<k @)']Z1°?|oæ8Ð@)"\ôà?"gZ‡zøø@)Ÿ™jZ?™N­A֚@)¾?;!r?™NïÌ6@(ڒyú>…ø@!êã°Iø¿¤‡ü¹#¢œ?—>«6z'?ævÈ´9X?¡hr° Ĝ¿ó7KƧïž?¡hr° Ĝ@,øÒåÂ@,˜é-U£¡@+O')bÏÙøøÀøÀøÀøAS
=<#×
ANáH<#×
AN{<£×
øøøøøøøøøøøøøøøøøøøøøøA<oAn°!<ÔýôAcdZ;ě¦A`ùÛ<t¼A`E¢<oA`"u<TýôAu?™2±-4Acâë?rÿK¥\AaÊÁ?zÎî<³åA`e?d¢¹ÓËďAb_?o8?®‰ìÀøAaG®<#×
>ÌÌÍ<£×
>Ç®<£×
>aG®<õÀÀÀÀ                                                      À          À       ø                                                                                                                                              AL—?'ñÿâ"õM?—
=p£×
?m<C}-R?¢YƒÿÔa?° ÐZ ALñª?Œ«úÅ-œ?¨Që…¸R?™Ëçʳ?³¢m}±Ü†?´Ý0Èè#@)‹…èít?…U¼úå?¤á¡'ƒÈ?¾–Âú'C@)Ƹ¶•S?'Ä(ù0z?ž¶ª‡¹®s?µÜEòlÀÀÀÀÀÀÀÀÀÀÀÀ       øøøøøøøøøøøøøøøøøøøøøøøø          øøøøøøøøøøøøøøøøø@,Ægù
w?¢E@{ñ&?²Q›Ëovþ?ÍàŠï²«øøøø      ÀÀøÀøÀøÀ        ÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀQl@*òè:ÀRò¥¤i×@)Ï6ÌR#?—PíÂõt@)!)mš?˜MŸÝz0@(ðŠ›yî²?žM3pŒ@)åå:¿?PàÐ:`@(ë
üçXG?W±e9`@(à'?s\>â¼@(Øj>"4d?€WÕ`øøø@(Ú÷!é¥?—Nì;Ð@(îp½Õ"T?—PZiD@(Öù`¦¹?Ò»Yb^ @"¤¶6M Pø?kšu%F?"¯O
"M?æV"t¼? bMÒñ©ü¿ó\(õÃ?Ÿ¾vÈ´9X@,œYÙ@-n¶|(o‹@+tvѵ(øøÀøÀøÀøANff<#×
AH£×<#×
AG\)<#×
øøøøøøøøøøøøøøøøøøøøøøA†ƒ=Ÿ¾wA%<¼jAk™š=oAdå`<e`BAahs<ƒoA`Ý/<oÀøAc=?zR&=jÏA`c?pÁ¹sS´³A[éy?[G"#ρA`€?l0LÎå«ÁÀøA]™š<#×
>áG®<£×
>Ü(ö<õ>k…<õÀÀÀÀ                                                      À          À       ø                    deltaCep           IR |V* |cC*|Ce*|*                                                                                      AF?™™ O–@I?/Ÿ¾vÉ?°&5i?¨þ6Ò$$¢?Ëf4"AF›¦?—
=p£×
?£¶E¡ÊÀƒ?°®tòñ#Ä?¯'yâD-?Èj±NÂ@)'yè?ŠnåÍ
œ?È\©#O?áøí.@)Æø?Šã8dyã?¶ k3Älp?Æ敶50¹ÀÀÀÀÀÀÀÀÀÀÀÀ       @* ě¥ã?±ë…¸Qì?·eę¼C?Ú~ùÛ"Ðå@)D"t¼j?¯¾vÈ´9X?´EO•i‰1?ÛC•$Ý@)!$Ý/?²n—Oß;?¸Lë7IÃ?Þ5?|í'h@,žÚ0
›1?ÄnÏ,?ÇZÔÅ
O¯?äÔàG•@-\,x#P?É 6dN¬?нñJÚ=?ìzQˆ;à@+…E,
?ºób'<Ä?Ã>Ã×úŽ?ÞÌÍvʌÀT2CEP     ?Ùdü<ÍHøøøøøøøø@-VÈs«É?¬ÕA"Èz?É "u"+?áLʳíضøøøø@,žÉâ6Á]?®r¡L$œ?´é†H»?ÑÑÔsŠ;Xøøøø      ÀÀøÀøÀøÀF       AY;dAeß;@/7c¨FÇ?»!©ó›@·|¸ºÇ?A‰>…¡Ë@™p¤>A‰7?ꟾøøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀQ‡@*öq%Ý	[ÀR@.+ŒuÅ@+© vÆAN? 'Jx»@+ C¤r×?£ ^Ss	@+Íœ?£Ÿ:â'<@*×ÞVƒ\?_ð
= @*³‡®Ô‡®?i%°@*¬Èÿ¤H?…LºX@*±û՛0Í?'´ôŽøøøøøøøøøø¿¤SŽóMj?"záG®{?ãIº^5?§Oß;dZ¿ò$Ý/Ÿ¾?Ÿ¾vÈ´9X@-œp'I@..<1ßv@,¯«ºbgøøA`õZ?[ÚQÎ_A\ù?]}¿H˒AW(?gÁ½¥œàA\õÃ<#×
AX£×<#×
AW\)<#×
øøøøøøøøøøøøøøøøøøøøøøA"Ý/<›¥ãA}º^<¼jAo<oAm+;ě¦AkG®;ƒoAko;D›¦ÀøApŒ~?xsÿ¬)ÜAm3œ?s(0 ±»ÏAkn/?d  ô×­ÑAlÎÙ?j|¨"1¡ÀøAië…<£×
>áG®<£×
>\<õ>×
=<õÀÀÀÀ                                                      À          À       ø                                                                                                                                              ÀøøøøøÀøøøøø@*¯ûî|J?¢=Úè)°º?°z§ˆg¤?᪟¦N@*˜Q†ÛPô?:güq?"¹&bü_É?¬jƒ±6ÀÀÀÀÀÀÀÀÀÀÀÀ       øøøøøøøøøøøøøøøøøøøøøøøø          øøøøø@/@ Ç?Áà¤&ó?ʹIã"û?àO¨´¿Í@.µÈ¸kù?¶@¡¯ ?Ä4½ý&?à]"Äm'ºøøøø@.L¾´ ?²Ý 'Gm?µQ'{º'ë?Ó7óŒT6¹øøøø      ÀÀøÀøÀøÀ        ÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀR@+¶LãÞÀR\姏%¢@*²ÑKžQu?œMñúא@*ø×	XÒ?¡#²@*‡‡ýÊ? %=/âÎ@)ÑdÅÎ=?^ZÓã€@)ÁÔ2ha8?b0ârÌp@)¾u6?ƒ<CÂÙÐ@)¨C‡¯ûœ?†gÎA݈øø@)£,÷*†?™N؆¶J@)» œ¡?˜NUûîp@(Zþ˜·iÈ?Ë:Ú¤"ـ@"3(@¼Å?ø¿¨"t¼j~ú?•*™0¾?äzáG®{?¡ë…¸Qì¿ò§ï²-?ž¸Që…¸@,¥J]ò#ž@-/¦XĽ4@+¾Nð(¨øøAXA ?Vð¸ºÇAT"Þ?X"t¼j~úAOÅm?c©*0U2aAUG®<£×
AQ¸<#×
AP<£×
øøøøøøøøøøøøøøøøøøøøøøA'ÊÁ=%Asë…<´9XAhJ;D›¦Ae<t¼AcdZ;ě¦Ac\);ƒoA{t¼?}ó0
äÅAhŽ?€Cå2`=AešÔ?€÷3¨£ø˜ÀøAe+k?ltBÇû­ÀøAdÌÍ<£×
>æff<£×
>×
=<õ>³33<õÀÀÀÀ                                                      À          À       ø                                                                                                                                              ALÞ?}²€E_°•?—Oß;dZ?‰C2"·ŠE?¤Ô>±·!?¤ýߔO­½AMhs?ŠŸ¾vÈ´9?¦ffffff?'5|¹g?±ôÞt"ý?¬¬{*BÊøøøøøøøøÀÀÀÀÀÀÀÀÀÀÀÀ       øøøøøøøøøøøøøøøøøøøøøøøø          øøøøøøøøøøøøøøøøø@-
'Í»à?©Ì W"ü"?µê*֘R?Ñ6Á]-Áøøøø      ÀÀøÀøÀøÀ        ÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀR@+Èl뻥ÀRçÕfÏB@)âDôi¬—?—LÃumê@)a¬5¹à•?–Né†"R@)H"'¯@^?žOý @)
Êcfd?Wëhj@@(ålJWG?c›w&@(ãD˦%?yX ø@(Ú§*¯S¿?ÇPç"øø@)ï$?n?—Nqã{–@)zÕ0?—O·/;@(œˆó…Aø@"kìª0iDø¿–¡aä÷eþ?"©*0U2a?è"t¼j?¡hr° Ĝ¿ó¸Që…?Ÿ¾vÈ´9X@+ÇÊêt}€@,Qé•öw@*çOP +"øøÀøÀøÀøAN¸R<#×
AJ=q<#×
AI™š<£×
øøøøøøøøøøøøøøøøøøøøøøA}xÕ;ƒoAm\)<49XAa?};D›¦A^Qì;ě¦A\¼j<‹C–A\ýô<t¼Atw2?'°¦üX«"AaÔþ?s4Á©A^Ä3?qa£ÊuA\Ãa?]yŠ—žA^
?xc8´|sïÀøA_
=<#×
>æff<#×
>æff<£×
>£×
<õÀÀÀÀ                                                      À          À       ø                                                                                                                                              AH ?€b@fø\ž?˜Që…¸R?…ä`gHäu?¢¸=ɏ*«?Ÿ;BÌ-jœAHC–?'n¿Ñ;ÇV? å`A‰7L?ŽÇ»ëÓù?®µ "µ7?­óÀVœÄÇ@(ó—™åô?†
T|Y?œ4n#&Ô?²ÜçÞ1_Z@(è®Ùœ¾è?'¬$á‹Ë¦?ˆ"b>¨K?²>ŽÄÔ[ÀÀÀÀÀÀÀÀÀÀÀÀ       øøøøøøøøøøøøøøøøøøøøøøøø          øøøøøøøøøøøøøøøøø@, á÷×<'?¯=ÀTïEž?¸_•x
¢?ÒÙHÜä.øøøø      ÀÀøÀøÀøÀ        ÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀRY@+Q"1ƒ0ÀRWûi˜J@(øaNÜÉÌ?—MÒ^Ú@(j}c³â)?˜PéqWþ@(Z
ýQ?›O¯sOª@(J¹™¶´>?KÎA˜ñ€@(CÎ쀀ò?Tn	é @($o0)+`?m²{í @('•YEA?}ƒÙ2Høø@(E(»Ô?—Na‰¨@(P££]Ž_?–M©TFä@)"ègü?ÕÀˆŠ/¯ @"Laå,¸ñø?`bMÒñ©ü?'Î_oÒ?çƧ-?šŸ¾vÈ´9¿ôj~ùÛ"Ñ?™™™™™™š@*ÙY{•£@+\Âqÿ÷@*-rÿÑÝøøÀøÀøÀøÀÀÀÀÀÀøøøøøøøøøøøøøøøøøøøøøøAsOß=+Ae33<uAZJ<¬1AVĜ;å`BAUçm<49XAV Å;D›¦ÀøAXz?z$‡vAVÚº?t¼ð¶¶àÒAUS&?bjP
_AW=?pý~E€<ÑÀøAU<#×
>\<#×
>k…<#×
>k…<£×
ÀÀÀÀ                                                      À          À       ø                                                                                                                                              AAŸ¾?ë@«@àñ?–‡+Iº?†³ãÇ»?ŸQý"ÕíÞ?¢-ê
Ë5AB(?w€0¼áG?žvÈ´9X?'l!'J@?¦º5"ÿý?±Ô±œ@(*^x[[?•×ñÃýr?¦åÍ?¹]"€íì@("lvJà?"už<Á|?щkyт?æqÁ8°÷ÀÀÀÀÀÀÀÀÀÀÀÀ       øøøøøøøøøøøøøøøøøøøøøøøø          øøøøøøøøø@,8´5&R?Â… ¾Q	?ÈùNŠýtŠ?ßà†7½øøøø@+Tj ‡Êd?°`2o¾Õ?»¶&B4?×r)é•öøøøø      ÀÀøÀøÀøÀ        ÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀR'@+‹2ΉeÀRÿ÷œ"0@)¹Üq}?˜N‰ëâ>@)1\ñbb?›Psˆq"@)	)à	Pò?™O#@@)"a3À_?PûÌÝà@)O7'?X¾Œõqà@(ð¾,qâ??rèCH_@)LŸ	?"'Æ:q\øøøøøøøøøø?å`A‰7L?'ë…¸Qì?æáG®zá?›¥ãS÷ÎÙ¿ôr° ě¦?šŸ¾vÈ´9@+Iž¶9'@+²S2¬ûv@*w݇/øøÀøÀøÀøÀÀÀÀÀÀøøøøøøøøøøøøøøøøøøøøøøAwçm=t¼Af{;oA\Ÿ¾<Ý/AZ^5;D›¦AZj;å`BAZĜ;ƒoÀøA\2Ê?{MοìºA[	?t|ú&¢+9AZ¹?b<B¦m½sA\(?jVWûi˜JÀøAW33<#×
>áG®<#×
>\<£×
>æff<£×
ÀÀÀÀ                                                      À          À       ø                                                                                                                                              ÀøøøøøÀøøøøø@(ùmµ?Tf`f…?¡'ÌfDñ?·þ
ƒîƒùøøøøÀÀÀÀÀÀÀÀÀÀÀÀ       øøøøøøøøøøøøøøøøøøøøøøøø          øøøøøøøøø@,r¬2"'û?²BžHU?ÁuúØù«Ó?×ML¹ìö8øøøø@+ù¬šþ¨?¶µo¸õs?¾ýƒì´?Úó/<.øøøø      ÀÀøÀøÀøÀ        ÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀR¶@+xžwNìÀR,Âzcsm@*qÆH뻪?M醀^@(Ó«ë¶>ˆ?œL~KÞä@(}_·†È0?šQBU§´@(Aðu£6¿?Kgã¨@@(pU%A?TªAÀ;@@(C;~ªzd?n%Eo
@(%DTCA?v\·ëÑÈøø@("7ù¹ì%?—NJL–
@(WIÇøÅþ?—Nú-.R@&ª`à|Ì?»I²Óí@ , +Ì?Å5ÑP?6âëC-?škP°ò{³?äě¥ãSø?©™™™™™š¿ôÈ´9Xb?¤ýó¶E¡Ë@.¬^,Ü@07Åi+=@,ä¬KMløøA[}¿?X"t¼j~úARo?Vð¸ºÇAD
"?[ÚQÎ_AS
=<#×
AF¸R<#×
AC\)<#×
øøøøøøøøøøøøøøøøøøøøøøÀÀÀÀAl‹<ƒoAvJ<‹C–AlÔþ<D›¦Ai"Ñ<uÀøAƒ8†?yõß덂4Auu?lK!JÓcAlZî?dW£U>Aj1?i'ˆŸsÀøAlÌÍ<õ>Ñë…<õÀÀ>Ü(ö=LÌÍÀÀÀÀO-AGB                                                 À          À       ø                    Candidate_AGB*     IR |IR |AB?|*                                                                                          A@Ðå?st~­/?'&éxÔýô?†vVžrFn?žéšbí5"?£÷Ám9ÍAB²-?Š¹t*tH? £×
=p¤?¦T'ÿK¥?©ØÖ+?¨"~Íey@(Ö<¸3?©täGVš…?¯H42rÕ? úa§°@(X"5´í³?'"lT™?Ѐiºñ?åÐ'Ë $ÀÀÀÀÀÀÀÀÀÀÀÀ       øøøøøøøøøøøøøøøøøøøøøøøø          øøøøø@0Òtÿ†?¹çd'ÇÅ&?Æ=&"e?ÜۏÞ.ôà@/© ‹ü"%?»‹GÇ>îR?ÉN'UYy?äßP]¥øøøø@-­3±ti?¡1¯¥t™/?²¢² gî@?ÓÄupÅeøøøø      ÀÀøÀøÀøÀ        ÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀSi@+7a'ÀR#¢œwš@-#ùú:}?¤—L
¿@,ñ;1¤?²Rݐ<@,Þ£ßG/t?´ywఀ@,ŒµÄŽ?mJ'Üó€@,RÚªŸÉ?zì5œvè@,z¸B¶?–ÍPÑHøøøøøøøøøøøø¿]}¿H˒?ŸŠ	ÞÒ?éº^5?|î?©™™™™™š¿ôzáG®{?¨bMÒñª@.¬€"Þ@/uÈÙù@-üƒ§ŸíøøÀøÀøÀøAip¤<#×
Afff<#×
Ae<£×
øøøøøøøøøøøøøøøøøøøøøøAˆ—=¾wA€ÌÍ<Ý/Av^5<t¼Au‡<TýôAu©ü=oAv9X;D›¦ÀøAvß;?sÏöLø×Av‡"?tS»dgAv	?böè)I¥eAwE¢?dp'IüÀøAc…<£×
?G®<£×
>£×
=#×
>¨õÃ<õÀÀÀÀ                               F0                     À          À       @dF0                  Star               IR |*  |*                                                                                              ÀøøøøøÀøøøøø@,†¡ƒræ§?¡ŠYy‡Å?ÏnåæÏ,y?䩈¤ÿ©C@,Žï¡ãê÷?î"ñäß=?¢xe[=W=?»¼Ü¿´
‰ÀÀÀÀÀÀÀÀÀÀÀÀ       øøøøøøøøøøøøøøøøøøøøøøøø          øøøøøøøøø@/ïD
ñˊ?ʊø&²ò?Ð
ÓFj?çªhô¶âøøøø@/Wpޏlð?¦è@ƙ¬å?²IÕÐÆEc?ÍCá`xøøøø      ÀÀøÀøÀøÀ        ÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀSr@+8½©CZÉÀR+w ÈÍd@)PŠó÷eú?—MØsí@(±¥r6†?›Q××Þ@('T¯èHÄ?žMëœ@(\ß0gµ?L&ÿzÓ@@(EZŸÀÒ?SèJËDà@(2HslF`?nW°ò@(A÷]1ò?wºVe£ˆøø@(-jÔ¤r?˜Nø%
@(Dõԓ\?–NtVh@'Z|XÊ­á?Áß	§kÙÀ@!cØ«?žø¿«quŽ!–S?ò䎊qÞ?ä´9XbN?ž¸Që…¸¿òr° ě¦?™™™™™™š@+¬ƒ§Ÿí@,h°«.@*š:ŽqGkøøANâ?PbMÒñ©üAJ#:?R¼£n/AD†Â?[ÚQÎ_AJff<#×
ADõÃ<#×
AC®<#×
øøøøøøøøøøøøøøøøøøøøøøA€J=¥ãArõÃ;ƒoAaß;;D›¦A]o;D›¦AZzá;ƒoAYó¶<oÀøAbÖ9?rÑ(| A\áH?p¡7óŒT7AZ*0?Z\¢˜E܃A[Ÿ¾?j¿Â"NßÀøA^=q<#×
?#×
<£×
?\<õ>Ñë…<õÀÀÀÀ                               F8                     À          À       @bàF8                  Star               *  |*  |IR                                                                                             AAŠr?l« –¦?'n—Oß;?‡
=p£×
?ž™Õ Xe?¢ñŸêìr…AAò|?ˆ"'(cÌX?™™™™™™š?'¯¥t™/?ª
ô·Í?¯¾_K¿ñó@(H¨°Ñå?'cO…¤DB?¥f÷ÛÄ6{?¾=uVnK¸@(1Díoڃ?triàá…*?SažLÿ?§î~'éÀÀÀÀÀÀÀÀÀÀÀÀ       øøøøøøøøøøøøøøøøøøøøøøøø          øøøøøøøøø@,¬'œýÒ(?­á`ÈW?ÀÈ<"À™Ž?×-õÐúYøøøø@+ê—ßÖ?´jÀÒÇ?Àvòæ~?Ú£Û;ûXÑøøøø      ÀÀøÀøÀøÀ        ÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀSœ@+=cf×¥nÀRL˜_÷@*l¤Á1+±?›OšU4@)ëd¼¡×A?–O½Àb@)å¿å}b?¡$[¯Ê@*$¾+"Ö?Uúu"õ@@*ҍ_€¨?_Ä×í @*'\ωD?|3ø‰ð@)óç,S§æ?‰¯~ùðøø@)÷CžÄ­Ô?™P:ˆ‰D@)öJyá›&?™Mdm¨@(çZ!—úø@"dCÿø¿"ŽóMj?—Oß;dZ?èbMÒñª?¤záG®{¿òr° ě¦?¡ë…¸Qì@-N†ƒ<`@.T¸¾øÏ@,6o´ÃÁ‹øøÀøÀøÀøAY<#×
AS\)<#×
AQë…<#×
øøøøøøøøøøøøøøøøøøøøøøAƒ…>MÒòAxŸ¾>ß;AuÊÁ;D›¦AnA‰;D›¦Agß;>$Ý/Ah>oÀøAtÂø?r*o?Rü&Aij?o"…]¢r†Ai×s?Y'ˆŸsAh*0?w`9%»{lÀøAb¸R<£×
>Ü(ö<£×
>Ñë…<õ>"zá<õÀÀÀÀ                                                      À          À       ø                    deltaCep           V* |IR |cC*|Ce*|*                                                                                      AN"?¢a7R|¥?š^5?|í'?µåx•=‡?¥0Պáoò?Ï+Iº^ANZî?©xßî°L?«Iº^5?·d "ˆÞ`?µPˆ®Êä?Ñ&íª'æ!@)Êç£è? Qæô㎨?­"ª‡	…?Á›°	Ȁ¸@) ;>šo'?"	¯Î†­¦?¤´¨p&Œ?»a։¹ý'ÀÀÀÀÀÀÀÀÀÀÀÀ       @*Ó33333?ª^5?|í'?¸51Ì<i?݁$Ý/@*#n—P?¯;dZ¬?·bçxb<?Ú=p£×
=@*
Òñ©ûç?¯¾vÈ´9X?¸?ãšÄ'ë?އ+Iº@-1Aµ¹Ú?ÍÂ{Hçs?ÐÈÃñ"ÿY?ëÔn~òt@@-ì÷ä…Õ:?Ï6ßbg`Ï?Ô,ñ·ñ_1?ñX§´™À@,g藫?Ç*àSh?ɥτ"l?å%W/•€CEP       ?Ƅ½¡/hJøøøø@/§ð˯–[?ÒM–ÃüD?ãà¹^ï?ó—Ne¾ º@-áėt%l?ՇÒǸÖ?Þ@åÎP…?ðÖlô!-øøøø@-"b~
È?ÁbA=·ñs?ö"¡dê?à{†ô{gøøøø      ÀÀøÀøÀøÀF       A_33Ajr°@'I#)гâ?0^lœáM@·vYd"?5?>s¶F@'Òò>C–=C–øøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀTO@+W㎰1ŒÀRR‹ÖbwÄ@*®‰'P ?—O9ÍÛl@)Í8K&¼q?žM¡›Îj@)¥OÐâP? ¤žxx@)ý‡œh"?\'½_€@)~6çá?aWÜ×?€@)‰0©Ô‡F?€Ðr¹@)t-~éåÎ?"–ØmXøø@)†Šœ3ßä?˜Ncœ¶0@)ˆo¿eqä?˜O)^zÚ@(W{æ®eK?Ê´¥ŸN€@"–NþÉúEø¿¤É…ðoiD?'¼£n/?å?|í'hs?¤ýó¶E¡Ë¿òj~ùÛ"Ñ?™™™™™™š@+š±¦&p@+õ"cØ­@*ñçS`Ð$øøASïž?S©*0U2aAPZî?UL˜_ö"AM?b¼£n/ÀÀÀÀÀÀøøøøøøøøøøøøøøøøøøøøøøÀÀÀÀÀÀÀÀÀÀÀÀÀøÀøÀøÀøA_]d?yöì["ÀøA\£×<#×
>£×
<#×
>\<#×
>€<£×
ÀÀÀÀ                                                      À          À       @eÀF0                  Star               *  |IR |*                                                                                              AKÎ?v‡î…Y?–È´9Xb?'GJ—Ríc?¡$r¦É¢?œ).ˆ©‡ALIº?£ÿN)X¿?£÷ÎÙ‡+?ŸÂ¯<™
ƒ?°£lžŽÌ?À1&éxÔþ@)ky¢ƒM?Ÿ9'à×_'?²£_{ '?ÊÇž@)`Œ°/?zŠ´Gœ?'28ü9¼?¨Êýƒ'¶ÀÀÀÀÀÀÀÀÀÀÀÀ       øøøøøøøøøøøøøøøøøøøøøøøø          øøøøøøøøøøøøøøøøø@,]õ'^éš?­«ÓÚÞ?±8'ƒ$ã?ƶZš€Iføøøø      ÀÀøÀøÀøÀ        ÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀT¿@+fr2LƒÀQðãK"S	@(¢ÉXÚk?–L¼	ž¾@'ÁÒeXTº?˜M[XF@'~nx#óí?˜OaÔB²@'l"<ýœ?ULó	 @'lè#6&?^d_* @'RÈ»šÁ?töePX8@'<ëÂmó?‹pÓÈøø@'K)4®?–L"O@'e/®Š
?•Mf¿Š@'$Ãzõ¬?¼­'Aô@"#ºB†°ø¿˜_ö"Ft?'œàuöý"?ç\(õ\?£t¼j~ùÛ¿ó"Ðå`A‰?Ÿ¾vÈ´9X@+ ´žÞ'@,¸‰]sÒ@*Dʒ_éuøøÀøÀøÀøAE¸<£×
A>¸R<£×
A<£×<£×
øøøøøøøøøøøøøøøøøøøøøøA†/<´9XA Å<å`BAdÔþ;£×
A\—;D›¦AWX<ƒoAUó¶<t¼A"¾«?çÿX:S¹AgQ?s
ÔoX}pA\*0?{ËÀ]RÁÀøAW–S?yœ¾è»¶ÀøÀÀÀÀÀÀÀÀÀÀÀÀ                                                      À          À       ø                                                                                                                                              A:oÒ?tz€¤« ?Œ(õ\)?‰I²Ñyø?—NΚ,g?¤þ">ï)A;MÓ?€b@fø\ž?—Oß;dZ?"U(P!Ô?£#¶e?²° ě¥ãøøøøøøøøÀÀÀÀÀÀÀÀÀÀÀÀ       øøøøøøøøøøøøøøøøøøøøøøøø          øøøøøøøøøøøøøøøøø@+p¨°Ñå?¢_ !·"?¥—`YS{?¶T<iÌøøøø      ÀÀøÀøÀøÀ        ÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀU$@+sœ0LÎæÀR&,ý~@*xñ5àP´?–KîýZ0@)ùÁ1Bð;?–M§ú.@)Ûh¡_u?›Nîõ^œ@)Ï{`½¸?Sü&‰¢ @)¹þ;ºÝ|?]¥kŸ…À@)¢ÃÄÎï?wU6ÔØ@)¨õ¶Ë®M?ˆÉK²|øø@)ÕӭʀZ?˜NI"f'@)ëOö"6Ý?™PÀ<þ@(æXtGðø@"TWCl/ø?—>«6z'?''©"àß?æ‡+Iº? å`A‰7L¿ôA‰7Kƨ?²-V@,&…U>ö¶@,"»o@+_!-w1øøAVGE?UL˜_ö"AR¥z?Vð¸ºÇAO$?b×süPHATQì<£×
AP<#×
AO\)<#×
øøøøøøøøøøøøøøøøøøøøøøA~éy<#×
An1';£×
Ac?};D›¦AaX;å`BA`Ôþ<t¼Aa<t¼ÀøAcIR?oU›=ÈKAaÑN?q.ƼèS;A`¦L?[Oçžà*xAb³Ð?j܏¸oG¶ÀøAaë…<#×
>½p¤<#×
>\<£×
>B\<£×
ÀÀÀÀ                                                      À          À       ø                                                                                                                                              AN:*?‹#•Ew?›çl‹C•?'~;oA×;?¤»®—WŸú?¬(᠙hANïž?Œ¬=áò?¨bMÒñª?™:~_?´Á[&—C?·ÎгZ§@)ª=ÕM¤Ï?"6wO0®?«iìñFÕ?ÃüŸ£HïÞ@)œñä´J?'è8Í¡¿ö?¡ù²DF'?¸»mÝ[ÃÔÀÀÀÀÀÀÀÀÀÀÀÀ       øøøøøøøøøøøøøøøøøøøøøøøø          øøøøøøøøø@-5°Ý'ýv?¬àáVnjò?ÂïÇ88U²?Û\5ŠüGåøøøø@,܋e#pH?¨Žƒ»áÃ?³j¼%N‡ç?ÒÚð{þ~ øøøø      ÀÀøÀøÀøÀ        ÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀUå@+ø+h{ÀR.4çhY†@+•"üb?¢!µéÎÔ@*üGMýÔ;?¥– :{z@*äÛ´ds?¥°j¹M@*ɶ§(ü?Y¸/E@@*«Üÿ#²?b+xKò@*®žÀZ2;?âé˜`@*ÎõÒG[Ò?Ž¸»QeÌøø@*?å!ð»?˜N5òº@*j4¨ò` ?šNÈLéæ@*!`¡¯€ø@" œÆ)–ø¿¦+jçÕfÏ?•L˜_ö"?è1&éxÔþ?¦"t¼j¿ô(õ\)?£t¼j~ùÛ@-Ó4ÅÚj@.0ņ‡n@,©€M˜9GøøA`Þ?[ÚQÎ_A[v`?]}¿H˒AVØE?gÁ½¥œàA\ÌÍ<#×
AW×
<#×
AVáH<#×
øøøøøøøøøøøøøøøøøøøøøøA†§ð='ïžA~=q<#×
Ap—<oAlvÉ<49XAk/<oAkV<oÀøAp33?|n*€JAl²–?ríx=ÿ?Ako?cxî(g'WAl†Y?hí¢/jP×ÀøAm¸<£×
>úáH<£×
>Ñë…=#×
>¸Qì=#×
ÀÀÀÀ                               F0                     À          À       @cÀF0                  Star               IR |*  |*                                                                                              ÀøøøøøÀøøøøø@*Ö
˚¦? U\d:?©î‰µöÇr?¿÷ÀÁP»@*;ʸ?¢ÎõF³â?¥+5ôê´P?»r"1X<­ÀÀÀÀÀÀÀÀÀÀÀÀ       øøøøøøøøøøøøøøøøøøøøøøøø          øøøøøøøøø@.®Hè§ç?»,­®?Èðò›éU?ㅖAöD•øøøø@.ÔQüL?¡ÞAiVÛ¯?³'Þ~ðç?ÕcñA [Àøøøø      ÀÀøÀøÀøÀ        ÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀV†@+¢ßø"»íÀR	éÝ~˸@)š#­¿ÉÈ?–KΞãl@(Bݺ"çJ?–Kò\þÈ@'é$©°Û…?—Jõ±@'Õv‡€Ž§?R2˜ÆÔ@'ûí*øºæ?^«ÚJ) @'ËCŸÕÔ ?uëžò°@'¼5™$'?€Úž¿¨døø@'چ34ç?—Ôß$@(Äb;§Œ?–MVî@( #Wê×?Ï­©e˜µ@"8g'ª
ø¿"¯O
"M?›ô‡ü¹#£?è9XbMÓ?©‡+J¿ô-V"?¦"t¼j@-'yB=K@.=½×fƒÃ@+·´ûß	øøAT{?UL˜_ö"ALE9?S©*0U2aA?û?X"t¼j~úAM¸<#×
AB=q<#×
A?®<#×
øøøøøøøøøøøøøøøøøøøøøøA"%<#×
A5?=49XAr<e`BAi²-<49XAc;d<t¼A`Ý/;å`BA"0¾?˜qOÎtmAt??rF¿2/'Ai??q²åšùëêAcF?_>‰¨ŠÎ%AbŽó?lQÚ¾'œÀøAn{<£×
?0£×<£×
>¸Qì<õ?zá<õÀÀÀÀRSG                                                   À          À       ø                    Candidate_RSG*     IR |IR |s?r|*                                                                                          A>G®?x"y1ð?bMÒñ©ü?€õr"XÀ?›:¥|ˆ?/Bãª^äA@/?~¸Ô¿_?›dZ¬1?‹™3BL«ª?§´ÚgÀ?¥Â~•1U
@'º˜$N"â?'}ߞ?£9ýQÏÖm?ºY)¼çÒb@'ÝdQ¹08?káÏIq£?ŽÙ\[W?¦‡•"®%ËA?¨Á;‡;¡'-<PAL@š:;×k;°¨ÀÀÀÀ       øøøøøøøøøøøøøøøøøøøøøøøø          øøøøø@/þŽæ¸0?«¬~x«ãH?¸3åŽÿPœ?Ѕèítøøøøøøøø@,ÁkÆÑá?£'>Eþ?´);çÑyÊ?ҍ.#(úøøøø      ÀÀøÀøÀøÀ        ÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀX&@+Úpóˆ"yÀRVW¸M¹Ç@*<…K#¢¾?—OÁ€@)¡ˆÝ)ü?œQŽ÷Fd@(°8–¤?šQxC¯Ð@(ƒ…6®n?V1ý7@@( ùR÷â
?[š½ÅØà@(‰3P¦=?›<&ì@(^ñÔÐv?z¨!¿øø@('^ŒÆöÞ?˜O¬d¨@(Êè&r?—O­|†@()×Öûýì?ˍÌÜHÀ@!Û
2‰¨ø¿™è>BZîc?–lô!-w?äQë…¸R?©‡+J¿ó‰7KƧð?¡ë…¸Qì@-¹)#å¸V@.Øg<O<@,DꍧóÏøøÀøÀøÀøAQë…<#×
AG…<#×
AEë…<£×
øøøøøøøøøøøøøøøøøøøøøøA‡|î=ýó¶A"ñª<TýôAv9X<#×
An9X;ě¦Ag`B<#×
Adýô<#×
Aˆs'?|4~ŒÍÙ<AxiD?q¸#È\$ÄAléâ?oSŸºEAg·é?b£"¯WqAg£?kOçžà*xÀøAo®<£×
?+…<õ>¨õÃ=LÌÍ>úáH=#×
ÀÀÀÀRSG                                                   À          À       ø                    Candidate_RSG*     IR |IR |s?r|*                                                                                          AC¬?"þ">ï)?'-V"?ß6[ܟ©?[IŽ¿K?¨Qát#¾KAEM?€b@fø\ž? bMÒñ©ü?'·þ®û+?¬TÍ·®W—?±ÊÀƒn˜@(ffË4+?š$PA`ó`?ž‡‹¥C•?²>¬ãù9@(ŒcñA \?Œ‰£_ôè?š;Mo/ÉØ?­ï¿QJ\ÀÀÀÀÀÀÀÀÀÀÀÀ       øøøøøøøøøøøøøøøøøøøøøøøø          ø@1¦ç>hœ?§V?§µ¼?½`GéM¶í?ÑÒÐ¦@0Ɔ"Ä?¶ûÖ6ØÚ?Æ{ÜÅ=a_?ß
gbèÑ@.ŸZÎy?è?NÊhn?ȯÂ"'[?âKjaªøøøø@-N2Áô+¶?°Ïðm»Å>?´™ü*ˆiÆ?с
V›HøøøøOSARGOA`bAsG®@g‡
=p£×<Ôýô@C¤9XbN;ƒo@l"h	ԕ;o        ÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀX˜@+èÜvû×ÀRrç–|®§@+²@Hû±B?šPæˆrT@+"÷"q†?£ /¤_@+óþX?¡$Œÿ—k@+O	èÝ©?j™å²P@+_§Âà2?sK€°@*×"5i¤?'©¤G|š@*¿	œÇpH?Ÿ8ÌüXøø@*ñ˜ãƒj?™O ­Gj@*ð^YqZ?šM½©¼T@)…Š–X´^ø@!לWa+«ø¿¡Ä2ÊW§‡?"ã¼ÓZ…ˆ?ã
=p£×
?¦"t¼j¿ò—Oß;d?Ÿ¾vÈ´9X@-Q',"³@-Ÿ4SÅ@,‡XÅÉ£øøÀøÀøÀøA]¸<#×
AYp¤<£×
AY<£×
øøøøøøøøøøøøøøøøøøøøøøAƒÎÙ<49XAy&é;å`BAm ;D›¦AjáH;D›¦Aj Å;D›¦Aj$Ý;D›¦A~±[?€Š¬–Ì_ÀAm"Ñ?zD""NÖþAj¹?¹8›R~Aj33?aêx¯>FAkÅÖ?"MjOvÀøAk
=<£×
>×
=<£×
>\<õ>\=#×
ÀÀÀÀ                               F0                     À          À       @iÀF0                  Star               IR |*  |*                                                                                              AVáH?}±ÿlcq?/Ÿ¾vÉ?"-4ìp×?­ñ¿Ë\Š?³÷І•°×AW1ù?šŸ¾vÈ´9?³¶E¡ÊÀƒ?œÄʟËã?»hÎör¸"?³¶O²ÅºŠøøøøøøøøÀÀÀÀÀÀÀÀÀÀÀÀ       øøøøøøøøøøøøøøøøøøøøøøøø          øøøøøøøøøøøøøøøøøøøøøøøøø      ÀÀøÀøÀøÀ        ÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀY@+÷ŒCoÁYÀQþûïÐ@'™§ÜÀçN?–LÈÃ@&'ã0ï?˜Oý1Mh@&hÕæg?•L茺@&\ÔM·s×?I§lžw€@&."®­V¶?S›Àk$@@&!°úŽúÅ?idÒ£;P@& E#–?I?q^m	°øø@&†
äÝj?—M¸hj@&!ÿœrd?"Jµ…I4@%¥‰'?²ËÿÁµœ@"'â—õ7ºø?cˆe"¯O?›=ÈK]Ì?êÈ´9Xb?ª¬1&é¿óÎÙ‡+?£÷ÎÙ‡+@*Ø
±@+ÑÌk@(ÓÁ¬ÞüøøA>Ù?Fð¸ºÇA;©"?Fð¸ºÇA2µÝ?PbMÒñ©üA:áH<#×
A3®<#×
A1G®<#×
øøøøøøøøøøøøøøøøøøøøøøAsp¤>&éyAiãT>o²ARéy=ûçmAL\='hsAHÝ/<¬1AH1<oA€¡–?†áÞ¬É!GA]œx?sW`9%»{ÀøÀøALrG?jTûÚ×RÀøAPQì<#×
?Y™š<#×
?5<£×
>ð£×<#×
ÀÀÀÀ                                                      À          À       ø                    deltaCep           cC*|V* |V* |Ce*|*  |IR |SB*|V*?                                                                        A.ë…?°Qè* dú?;dZ¬?ÆÜ"«%³?œ+'»?Û\(õ\A/ÊÁ?³•x¢©Ô?'° ě¥ã?Äu>p~]? ì™î˜Ï?Ûl‡טÙ@%òã'÷Ó?£iöòBÛ¥?Â3¹«\å‰?ÛSF
«dGøøøøA2Në=›V=¹Î>µ' A:d"=΍—>úv>—÷ÀÀÀÀÀcepheidøøøøøøøøøøøø@)Ò>¨d?Äó°#xcH?ϘËp?èiýf¥ @+ú‡Ê,g?Òjúྦë?ÓÁIÈw>V?î"Ë«c'ð@(¹‹Þƒ¤?Á>9˜t?Èäv¢08?â©`ôè T2CEP     ?å4ÓM4ÓNøøøøøøøøøøøøøøøø@)õ'tâ*,?±¬€&+ô?ÀšèN2'ú?ÚÜLœÄßøøøø      ÀÀøÀøÀøÀF       ADÀƒASº^@E_™ÆCj?a]UE¬²{@·{¹¾L×I?C–>¢MÓ@¬Äœ>2-@Ž{øøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀY@,	NÂò®ÀRp:û~'@*œA'DËû?šN]‹Ú@)ùÁ1Bð;?–M§ú.@)ð'š8=U?¡"áHS@)ĪVbâ?SDD}ž@@)¸DG*¬?[•çhù@)™´cõ¡?s&²–@@)½i¹?|/âsØøø@)ÐPU­?˜O
sñ˜@)ߓóøÂò?™Pú—Ì@)'¹'±ä®ø@#¡Â¹Ï ø¿¥2a|ÚQ?—
=p£×
?éÊÀƒn˜?¡ë…¸Qì¿ò£×
=p¤?¢n—Oß;@,`1½è-@,ã>ÿP3@+…ú"pmPøøAW_?Vð¸ºÇASw2?X"t¼j~úAN¢4?c©*0U2aAS×
<#×
APQì<#×
AO33<#×
øøøøøøøøøøøøøøøøøøøøøøA€V<í'hAq×
;D›¦Ae•<£×
AcX;£×
Abƒ<49XAb‹D;ě¦ÀøAf|î?rôÏJUŽ¨Ac¥z?u‹'¡ ÏAaêK?[quŽ!–SAchÜ?tÆ`¢G(ÀøAbáH<#×
>½p¤<#×
>k…<£×
>…¸<£×
ÀÀÀÀ                                                      À          À       ø                                                                                                                                              AMÔþ?ƒtÿ†]|³?œj~ùÛ"Ñ?‹§%sW±?¤Bßx ûŽ?©ž§öS¯ANj?•€ÿnàˆk?«¥ãS÷ÎÙ? Vßà¥Ç¥?¹¹QÅÅq?¸` SÇþ@)¹ê»ËÉ?Žrd\²Ó?HLÜ
?´aRüQJ@)¨ ě¥ã?"HÇ¢Ÿp?™ÇSCÒpX?¯4£J•ÀÀÀÀÀÀÀÀÀÀÀÀ       øøøøøøøøøøøøøøøøøøøøøøøø          øøøøøøøøøøøøøøøøø@,ì›A9†4?¡ò Clf[?±èN)ûôO?ÍFí$[)øøøø      ÀÀøÀøÀøÀ        ÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀYÞ@,+{®ÍÀRZ%"@/"¸0®y?«õ¡4?S@.¦Ä{ ],?¸AÛCí@-ò˜.Ù{?Áˆywþ€@-ú2µI$?uDÀUë8@-¨Úå†/?•ïÇt¸@-ÀÂÍÖ?›šªl'H@-°¶ôW§?°ù¿sêC€øøøøøøøøøø¿¥Â\(õÃ?§§†Â&€?è ě¥ãT?¶"t¼j¿õXbMÒò?±&éxÔýô@.d¼Œé@.7YÌúïö@.m›^•¸øøAwÈ?l¬1&éyAušÔ?pbMÒñ©üAsW¨?{ÚQÎ_Av{<£×
Aup¤<£×
At<õøøøøøøøøøøøøøøøøøøøøøøAqhs;£×
Ao÷Ï<›¥ãAqÎÙ<e`BAtÀƒ<‹C–Ayp¤;ě¦A}ß;<"t¼ÀøAp¿±?rÑ(| AvÇ?t
®¯«SÖAyÞÓ?cò«´NQAqÞ?c	ÇÿÞrÀøAh(ö<£×
>aG®<£×
¿\)<£×
>£×
=#×
ÀÀÀÀ                                                      À          À       ø                                                                                                                                              ÀøøøøøÀøøøøø@-àJrêÙ'?§	"t?±ÿÖyô¸¤?É®ZY‡@-›®‰ë¦­?•?ÒÓÌñ5?݉V5@Ԇ?ò²Q "ÀÀÀÀÀÀÀÀÀÀÀÀ       øøøøøøøøøøøøøøøøøøøøøøøø          øøøøøøøøø@/ÿ-••?Ì·`,'?у?%Ú°?æځUÕõjøøøø@0-'²Ìq?¤V~'ÖV¹?²Äo¨{×?Ó¹­6/øøøø      ÀÀøÀøÀøÀ        ÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀZ´@,,‰mÒkrÀRXÇÞP'Ï@+ߢ34?˜O&t
H@*‹-JÝét?œM÷5• @*bDn?ª¬?¢ŸÙÎÍP@)ÉÃF7i­?_9Ççø @)Þ(zvÍä?c«Ù<Q@)ñéÝ€?Œokx@)Ã9Kœ¶ñ?Ž£ÄÌz\øø@)ʘ£¬µµ?˜N<
Ý@)Ü®Ácjé?˜LB˯œ@('r¨6??Ë:ßÆ1Í@"8²'FŠ
ø¿˜âe+ÓÃ?"@N¤¨ÁU?è(õ\)?¢ñ©ûçl‹¿òj~ùÛ"Ñ?ž¸Që…¸@-(™9!‰¾@-ÚøYB'u@,æâ!ȨøøÀøÀøÀøAS®<#×
AO×
<#×
AO33<#×
øøøøøøøøøøøøøøøøøøøøøøAƒ›¦<›¥ãA|Ðå=oAkG®=,1Aghs<Ý/AdÔþ;ƒoAd\<"t¼A‡	l?ŒÖÓõµúAtxl?t&þqŠ†×AlYK?t"Q2øzÑAj$Ý?b¯šŒÞ 4Ad}¿?u-#N¹¡wÀøAi™š<£×
?(õÃ<£×
?ÌÍ<õ>ÌÌÍ<õÀÀÀÀ                                                      À          À       ø                    deltaCep           V* |IR |cC*|Ce*|*                                                                                      AOÌÍ?³¥ßøù{'?£t¼j~ùÛ?´æ´Õ_B†?­¦îì²E?Ï;[ö Û­AOõÃ?²n)Ôà?¬í'hr°!?¶a³'i$?µ·Rèa?ÑV"u@)ÀJrêÙ'?£¼4ñp½?ËK5Cٟ?áÔÄ'Œ¶Ý@)±4i"P?†ŠOµÜ?©ô¹áô¸_?¿{–yS¨õÀÀÀÀÀÀÀÀÀÀÀÀ       øøøøøøøøøøøø@-ëRJ0?¿lèà`?ÈKcà$w·?èW-h¤"@@-Ð{dÃ?ºÛÉnYf?Ígõ-€Í?îYH
b€@,§ŽÎCt?¸MãÀ™à?Â^4¥§H?Ḕ#-WðCEP       ?åç]OP8øøøø@/"÷‡‹z?¡ó@ÔÜeÇ?Á$ý%Fa?Ú|ú&¢+9@.–Ž›8Ö?«ŽÀøƒ3ý?ÃÆ5Cƒ¸\?ÝA1L©&øøøø@,ÿNÊhn~?»ÜY1Ê}g?Å2?î,˜å?ßMƒ@'À‡øøøø      ÀÀøÀøÀøÀF       A^1'Ai…@(L¸ò$u?
iR‹¾@·uúŸ±?E¢>bN@'n˜=÷ÎÙ?z¬øøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀ[]@,AÇ6ŠÖˆÀQñqÍ¢µ¢@(:~FLƒ?˜O_òü¼@&æFh4+‹?›NâG®†@&€W"ò'…?•LÓöž@&R߬g¿Æ?P{¦qä`@&†Ž
Ää²?X?ÆCÀ@&QÄ~©B?p$%oº0@&H4~ v€?rç$"h@%z‰…ï»U?Æ2§ú@&Z»­‰?—N-_!'@&œajîØà?•L[ž?.@&ZÄꡔK?·wK-@"Og^'ø¿"àÞ҈Î?",<žì¿±?ä"t¼j?§
=p£×
¿óó¶E¡ÊÁ?²-V@+ªfw-^@,«DZ¢ä@*Mv«XÿøøAI-à?M}¿H˒ABž?M}¿H˒A5a?R¼£n/ÀÀÀÀÀÀøøøøøøøøøøøøøøøøøøøøøøAzùÛ<£×
Arff<¬1Ae+<TýôA^"<e`BAWó¶;ě¦AU¸;å`BAwìW?ŸójÆGwŽAfÜ]?s-@ªëA] ?zý86¨3AWƒ?bìk΅3±AW?l£¤µVŽ'ÀøAb\<#×
?(õÃ<#×
>¸<£×
?\)<£×
ÀÀÀÀRSG                                                   À          À       ø                    Candidate_RSG*     IR |IR |s?r|*                                                                                          A2_p?f‡î…Y?‡Oß;dZ?u)Âò'U?'ƒSÜöæ|?"tà { ŠA4\)?~·þ´{r<?'hr° Ĝ?†šï/9©?¡ì:P]æ?¤¼`mþáøøøøøøøøA4Âe=ÿ=ˆY†>-€AAú<¡<%==aö=Û€ÀÀÀÀ       øøøøøøøøøøøøøøøøøøøøøøøø          øøøøøøøøøøøøøøøøø@+†h]·k<?½Ãóà7
?¼\55\?Ñå\ËOøøøø      ÀÀøÀøÀøÀ        ÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀ[Ë@,P?NÊhnÀRK/©:÷@*°ÃD¶Ð(?›OñdOö@)ÚBºÆ?›MÛÀ¹†@)«h-m%³?¡£T'™@)r‡V
²?Z"{ŠöÀ@)alL?eO»Í¼€@)Oݏ˜)ß?{Frô¨@)VBý3Ú?‰ä£·ªPøø@);½y¤ìÀ?—M>X~ö@)]lkïA?˜Q+¶V@'™Ë†Öm?ÁÂã¹
_À@!QʵTûø¿£¶E¡ÊÀƒ?"•*™0¾?畁$Ý/?¥$Ý/¿óC•$Ý?¡ë…¸Qì@,î˜ÜÛ7Ê@-½AR°¦ü@+ȸϿÆTøøAW®æ?Vð¸ºÇAQÈ´?Vð¸ºÇAJ«Ÿ?a4êJŒAUë…<#×
AN{<#×
ALzá<£×
øøøøøøøøøøøøøøøøøøøøøøA…áH>ŠÀƒAu=í'hAkSø>° ÅAd§ð>aG®Abr°>$ÝAbMÓ>¸ÀøAtrG?s{[>Akœx?skL4"†Afã½?`Omü\ÝQAbÛ#?iï•N±=ûÀøAg×
<#×
?.{<#×
>Ü(ö<£×
>áG®<£×
ÀÀÀÀ                                                      À          À       @_€F5                  deltaCep           V* |*  |IR |cC*|Ce*                                                                                    AJM?¯¾p·'©?˜bMÒñª?¹>2j¶W@?§åF@V1e?Ñó¶E¡ÊÁAK+?¦EžoÂ/»?¥`A‰7KÇ?ºì(²¦°Ù?µÙ:™Y?Ӆ¸Që…@)<"îA'›?´Šƒž¹?¿¬Í+lj?Õá
6u@))êš=-ˆ?¯e=á%ä?·ìB¯Ž3Æ?г£Æn8îÀÀÀÀÀÀÀÀÀÀÀÀcepheidøøøøøøøøøøøø@-øWWŒc?Æ¢CÊh´?È£2`	úÃ?á¯Ô/Fp@-½tŽ:
¦?ÉR(ŸÖñU?ÍÌ[£z—=?æ˜Í¨p@+ª¼Ž»]ž?ÂÉ`¦•ð?þŽ=®…s?Û¯ßrHÀT2CEP     ?ÈmTG§øøøøøøøø@.|ݓÄmƒ?Ë­ŽC$Aÿ?ÍÙÿePfË?ßæ[ê¡õøøøø@,밢ʚÃ?±ÀÌäIÁ?»w/al‰?×Kvö×bRøøøø      ÀÀøÀøÀøÀF       A\í'Ajéy@-.çRŠ?#Ñn=Mh@·}nµ(>âÐå>)ûç@ zá>?ûC–øøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀ[Ì@,PFŸ¸ÀR1üX«'À@)œqîSã\?•O:tÈø@)Ú5¶žY?•McUš@(ôœhøé^?›N>Ò!Ø@(è¾Ô‡CH?PdU—`@(ÒJÏÖÕÆ?W{Hw @(Îü‹í²?rE‡ãü@(ÇÕ{þæ?Ës‡W¼øø@(ÛÙ¿'?˜OŠ6ùø@(Úlâ_0?—Nù×Äl@) à—9&ø@"Ît¹+¶Tø¿ˆÇâ'@·€?–»˜Çâ'?å\(õÃ?ž¸Që…¸¿óS÷ÎÙ‡?›¥ãS÷ÎÙ@+rÔMʎ.@+õ¨›•\@*L'IñøøÀøÀøÀøALÌÍ<#×
AHÌÍ<#×
AH<#×
øøøøøøøøøøøøøøøøøøøøøøAz5?<›¥ãAj¬;ƒoA^ÌÍ;D›¦A[çm;oAZÝ/;£×
AZÔþ;£×
ÀøA^Ò ?pÚãæÄŗA\6z?uÅ.rÚ0AZ·é?ZÚvÙ{0ùA\xÕ?j^»w9óAÀøA\Qì<#×
>Ü(ö<#×
>Ñë…<#×
>ž¸R<#×
ÀÀÀÀ                                                      À          À       ø                                                                                                                                              AFE¢?x"y1ð?"t¼j~ùÛ?…صh,9?¡-ß6[Ü ?£÷ß 'áAFŠr?ì™­æƒ?£S÷ÎÙ‡?–^±f>ù:?°+ôz¿Ö?µ¡Ïɏr@(Æâ!ȧ¤?ŸŒBÃôáê?®bɬd€?Ã=õn'èøøøøÀÀÀÀÀÀÀÀÀÀÀÀ       øøøøøøøøøøøøøøøøøøøøøøøø          øøøøøøøøøøøøøøøøø@,l6Kì?²Kx¤V‹þ?·fÝY·×?Òy¢ƒM&úøøøø      ÀÀøÀøÀøÀ        ÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀ\p@,hIˆ	N]ÀQêӑ,^@+$®^™Ò?˜M.g!¼@*
¬Ú—¶?•K F&"@)ö'‹2? %¡Þî@)ÏÄúߋ?bú"¦•€@)Ðð)''?k¯_ð@)Õdîڙù?‡­ÑKœ"@) o%	?" ;!âøø@)Ñâ%ÞLµ?˜OeÛÁ8@)à‹á±?™O!*×t@(Óâ¦CI?Í6ùU³·@@"¯~'‹ø¿¡œàuöý"?—$tSŽóM?éûçl‹C–?©‡+J¿ôIº^5??¡hr° Ĝ@-Ü·ûeg@.Ó§¹
c@,–Ö4T›cøøA]Çã?[ÚQÎ_AW—?[ÚQÎ_AN¥?b×süPHÀÀÀÀÀÀøøøøøøøøøøøøøøøøøøøøøøA‹n˜<ÌÌÍA†²=‹C–Au'h;ě¦AnĜ;oAj";ƒoAhÌÍ;ƒoA‰Ò ?oՈ]13Aw€?bœº¶IӉAn€4?g›ý÷èŠAj¿?[*'ñ¶'!Ai'?_šÏú~¶¿ÀøAr=q<õ?\(ö<õ?8Qì=\)>æff=LÌÍÀÀÀÀ                                                      À          À       ø                                                                                                                                              AN‡?zŸþãuZË?™‡+J?"Õ¯Ê]†Ä?¥
ÙwÕús?¡©ÿBjޛANçm?ƒ÷À"Kª?¦È´9Xb?‰cr–'?³¾¥ÂœÈ"?£÷ß 'áøøøøøøøøAN·#:÷Ûn;‰]<zØAW{j9Y$;5™ª;øhÀÀÀÀ       øøøøøøøøøøøøøøøøøøøøøøøø          ø@1¸‡D,»?¹óbb˧3?ÂÞO+6d–?ޜwškP±@/ÉŒ~V?¿4?¢­>'?ÃGÀ]þå?Ý"$íö@@.ػӀE5?ÆÎ-ü?Éj^-1çY?â;-Ówá¹@-þ·ª%Ù?¶ÿÛíÒ?ÃÏɖâZ(?×?l&™Ç½@-Õ܃#5?¥ÙÏêŽ~³?²@Øpü—?ǸVCæøøøø      ÀÀøÀøÀøÀ        ÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀ^@,¤ÛߏG0ÀR–ÃüC³@,B?üzû?žLüs%"@+ï"Ӑ?¡£¡1ßÀ@+×áÖIÇ®?®ßÙ½5Ñ@+ºT}#
f?f­ø0à@+§±uÐ5?r¾ù35¨@+·X;|\À?Œ\éV0€@+®§~? bùŸøø@+¢:7äÖ°?§ŽZ㧵@+¾±Ä‹·ì?©…"vK@)ý\·äûÂø@"+Ÿ=vø¿©è>BZîc?–ð¸ºÇ?旍Oß;d?¨"t¼j~ú¿ó$Ý/?¡ë…¸Qì@-{Þ.ôà@-Âæ!1¨ï@,è]13~³øøAc':?`bMÒñ©üAaPH?b¼£n/A^|…?nOv_Ø­¬Aap¤<#×
A_\)<#×
A^=q<£×
øøøøøøøøøøøøøøøøøøøøøøA"bN=@ƒAuº^=+Am ;ě¦Al-;ě¦AmP<TýôAmûç;£×
ÀøAk¯¸?"h­hƒwAm©*?vlô!-wAm¯¸?i|=h@[:Ao*™?kR}ÔA5ÀøAjáH<£×
>Š=q<£×
>"zá<£×
>…¸<õÀÀÀÀ                                                      À          À       ø                                                                                                                                              ÀøøøøøÀøøøøø@+ž›H"?"àÍ#£Œü?¡IÄÍ­{?¸ï¯¬Þù@+!Whœ¢?ˆLnîu>?šòž˜†ôü?²]9g»â*ÀÀÀÀÀÀÀÀÀÀÀÀ       øøøøøøøøøøøøøøøøøøøøøøøø          øøøøøøøøø@/7T*?À >cèÝ¥?˄¥Ξ^?âÖ¥"¢ß"øøøø@.QÝ Y§;?£Z _†xU?³¯ªU²?ÒÁXûC؝øøøø      ÀÀøÀøÀøÀ        ÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀ^@,´ 'F¿ÀQïÛçòÃ@,¯¯v§0?žM)W?º@,"!Iר*?¤š5"@+è~þðÜ?®eæy{@+¥¹ì²?n0ƒ' @+öN½0þ?v=&žM`@+xô}5-Ä?•NQ,'¦@+AczĒ?¥J]ÔXøø@+†VäÛ?œN'¦¹à@+Yà'†qè?ŸKÛµ?<@(oiZ<?ͼR–d£À@#
Çږoø¿¦R½<64?›‹¬q²–?éXbMÒò?°£×
=p¤¿ôbMÒñ©ü?£÷ÎÙ‡+@-㔖$š@.·íA·Z@-U8Š‹ÝøøAfE9?b¼£n/Ab‡ý?b×süPHA^íú?o!-w1ÅAdQì<#×
A_\)<#×
A]™š<£×
øøøøøøøøøøøøøøøøøøøøøøAtff<¼jAm²-=ě¦AhÐå;å`BAi•;D›¦Ak÷Ï=@ƒAmSø=m'hAuŠ?x앿ðExAoùr?gv>J¾j3Aq+?g3"l;'}Aq9Á?Yz»ˆëAr‰7?[Á&¦\ö{ÀøAjff<£×
>…¸<£×
¾×
=<£×
>…¸=#×
ÀÀÀÀ                                                      À          À       øBe                  deltaCep           Em*|IR |cC*|Ce*|V* |*  |Em*                                                                            ÀøøøøøÀøøøøøøøøøøøøøA^sö=Âð=²~>˜ïÀAcò>?h>Yâ>"b€ÀÀÀÀcepheidøøøøøøøøøøøø@-ïlT-«~?·:Ú1x8ý?ÂSža"ˆj?ᄰsN€@.'»Ä5C ?¶½òÂ,Ž?ÃûbLî_?â…-'þP@-R½\¹Ò?¹WòÇ"i?äítÈÎï@
¦s~"ø          ø@/ÆOÛ	¦?¢|^ØP?Òò'!Ðà-?ä^ö/œ¥¾@.؋T\x§?ÔÊu¸e?×<d) 7m?ïô<}^Ðp@/y[šZ‰¹?Êߤ?åÉ?Ôùõ©åÂ?ñаò{²ÿ@/ø&íª"?ÀŒ°/b?ÈPIïbN?à–Û
Ø/×@.ôèS;w?Ď`€sWæ?Çd|ZÞs?ÜÃC·õføøøø      ÀÀøÀøÀøÀF       AhzáAoOß@ϯÖ>ðÆ÷ µí@·t† î>øQì>ó33@7L>ŒÌÍ@+t¼øøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀ^Í@,¾5îþPÀR
SuÈÙù@)Œ
Ä'é?˜Q§§
ä@)4MïÙ?›Q—½v@(ﶥ¯>?N=ëÌX@(Á¸é µò?UûNì @(¿…¿a³?bʦ@(–¢`ê›>?tpRÀ#Ð@(½Èn¬?…šºön¨øø@(µN‰¾_?—MQy¿x@(ÅðNý?–NÒÚ£Â@)`7F欵ø@"á£À^ø?zŸ¾vÈ´9?Žƒä%®æ2?é‡+J?ž¸Që…¸¿ó÷ÎÙ‡+?˜"t¼j~ú@+"aZë@+™þ†ƒ<`@*\¿+#š9øøANÝ/?R¼£n/AKߤ?S©*0U2aAHu?_!-w1ÅAL<#×
AH<#×
AG33<#×
øøøøøøøøøøøøøøøøøøøøøøAxn˜<‹C–AgP<ÌÌÍA[`B;D›¦AY¸;D›¦AX›¦;ě¦AXñª;å`BÀøÀøÀøÀøÀøÀøAW
=<#×
>½p¤<#×
>Ñë…<#×
>k…<#×
ÀÀÀÀ                                                      À          À       @aàF5                  Star               *  |IR |*                                                                                              AE^5?rnd Å?'n—Oß;?.ndâƒ?õ]ÎÏÜ?™™~Á¦þÝAEÎÙ?…;ÔÂd"?¡ë…¸Qì?×'™¡ý?«KT'(Œ?«d`Ò¨®à@(Â*
•…8?©l¶GáQO?µW";‹Ç?Îk&êz‡±@(—'4ø/Q?†7'Dµ´?£š3ûã™K?¼—Ü€wÀÀÀÀÀÀÀÀÀÀÀÀ       øøøøøøøøøøøøøøøøøøøøøøøø          øøøøøøøøøøøøøøøøøøøøøøøøø      ÀÀøÀøÀøÀ        ÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀ_@,ÈC€ˆPœÀRp\‰@(M¿`‹?˜N1}sÚ@'D}ýâéý?˜O_òü¼@'~??é1?–L‰ã0@'
ý%¢?NÍ@@&ÜʚÄ&™?Vî-ŸÊÀ@&óÁŠÂ/Ï?lvt£Ü€@&­'ä/Ê?rÀ?=Vøøø@&Ì-M|gò?–L J²@&âˆrš?•L*ì–N@'n~Ó?ÃÅçá£æ@!îûÛ»ø?œ¬1&éy?Ë)^ž	?êffffff? å`A‰7L¿ô(õ\)?—Oß;dZ@+=Bÿ@,4'8Td@)­qŽ¸•øøAH_Ù?M}¿H˒ABƒä?M}¿H˒A8Àì?S©*0U2aAC…<#×
A<<#×
A:=q<#×
øøøøøøøøøøøøøøøøøøøøøøA€•> A‰A}|î>s¶FAYG®>!ÊÁAVb>dZAS‡=ûçmAR=q=ãSøÀøAZ†Y?s6Þ¹^ZÿÀøÀøAU{?näy'¼ÀøA^{<#×
?'\<#×
?@=#×
>úáH<£×
ÀÀÀÀ                                                      À          À       @b@                    deltaCep           V* |*  |IR |cC*|Ce*                                                                                    A5´9?Á&ñÜPÎO?‹"Ðå`A‰?Áawêhì?š=ö۔í?֏\(õA7(ö?¶éxÔýó¶?—ÎÙ‡+?¼¹#¢œwš?£MÁSòÆ\?Ó¾vÈ´9Xøøøø@&ÔþX`f?¯ºAs¬ŽÙ?½¼˜!I{Ê?ÐßñWE·ÀÀÀÀÀÀÀÀÀÀÀÀcepheidøøøøøøøøøøøø@+"¥Ã±¨Ž?½èÚSeq?É¥Psê?àsÞP
‰@,X-#?¹~o7ðÕ©?ÐqS•jW?åµÌÑÐF @)¸¢nÇ÷¦?½¬²º¢ks?Ä/"€uš?ݦÇìÕÀT2CEP     ?ލ+1ƒ¯ìøøøøøøøøøøøøøøøø@+\ö{?´B 6m
?´¬Ü#yNB?ÎHàC¢@øøøø      ÀÀøÀøÀøÀF       ÀA[‰7@C™ƒ¦é
u?ˆ£ø˜,²øÀÀÀÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀ_Z@,ÐMUhÇÀQü"æÞ@+@Aݳ?œM0¯8Ø@*ÏH{<šÄ?™Qy.QX@*̨.°?¤™º¡4V@*¨v¦ˆwŽ?aeàäŸ @*¦XÝ/Ѻ?nÕÂà@*ƒ(‡0};?ƒ·ØÚÀ@*·Ïƒ>FÌ?œ?Éߤøø@*°äiÐÔ?˜Mël$"@*°c[×Ȉ?›PÎ;W0@)Í£ G/?ׯ
.…£€@"	ó}jø?˜DЩ*0?"•*™0¾?矾vÈ´?¥$Ý/¿ô ě¥ãT?²-V@,ÏHÂçp½@-6QÒZ«@,e²€gøøA\â'?Z6âëC-AY—ö?[ÚQÎ_AU­¬?gÁ½¥œàAZff<#×
AV¸R<#×
AUp¤<£×
øøøøøøøøøøøøøøøøøøøøøøA²-=…¸ArA‰<t¼AhJ;£×
Afýô;å`BAfÝ/<›¥ãAfáH<#×
AxêK?™×ºf˜»MAhhs?r³ÌJÆͯAgĜ?zHŒ`ËóAfy§?f"À;ÄÒ-Ah†Y?kÑíý¬iÀøAg\)<£×
>ž¸R<£×
>£×
<£×
>…¸<õÀÀÀÀ                                                      À          À       ø                                                                                                                                              ATàv?zŸ€¹Méî?œ(õ\)?5·Ç×ðl?¥Ó°ìœuí?²A0Kø&AU;d?Ž¸z/qÓ?¬¬1&éy?™W@Xµ£»?»Or.Å~?³•X¥³ƒ@*"…†"?—QQ	§?ªXNsê¢?ÁÁ¹]Ú%ÑøøøøÀÀÀÀÀÀÀÀÀÀÀÀ       øøøøøøøøøøøøøøøøøøøøøøøø          øøøøøøøøøøøøøøøøø@-yW«¸€?­|^ö/œ¦?´€¥t÷¬R?Ð"J­£;Úøøøø      ÀÀøÀøÀøÀ        ÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀ_^@,ѐ¼{ÀRjçÕfÏ@*÷DÊæ:?šN­:¤@)jX׳ŽÛ?œO=¶@)=bCAk? &½j
í@)È°°ap?PŸê"`@(ã™Éo?Wª9	$@(¾jØ;ˆ?r™@Xð@(ÂÒöqç4?€NÈq¿øø@)ýöÖà6?™Oq\@))š?Uà?™NºSLÞ@('ǯ•ÃÐø@!ãÍ&Ñp­ø¿˜*™0¾
í?•µsê³g¡?æ=p£×
=?¢ñ©ûçl‹¿òě¥ãSø? å`A‰7L@,ëË_åBå@-Ì[cÓå@+»*cÇPøøAX?Vð¸ºÇAQÚº?Vð¸ºÇAIº^?`bMÒñ©üAQ¸<#×
AJ=q<#×
AH£×<#×
øøøøøøøøøøøøøøøøøøøøøøAƒó¶>záHA€"u>¡ÊÁAiûç>'\Ah{>bNAdvÉ=•Ad$Ý=‰7LÀøAq4×?sš|¨"2Ag«6?qvû	 :Abâ?_û¹IbJAcò?kEkD¸ÃÀøAhõÃ<£×
?™š<£×
>8Qì<õ>Ü(ö<õÀÀÀÀ                                                      À          À       ø                    PulsV*RVTau        Ce*|RV*|Ce*|V* |V*?|EB*|*  |IR                                                                         AG"Ñ?¼"t¼j?˜Ôýó¶E¢?Åõƒ¥<?¦Ù˸Ж†?ݏ\(õÃAGÝ/?¿KƧ?£S÷ÎÙ‡?Ʋt[òo?°3#Bû'S?á¸Që…@(ïæ÷~1?œqvå»?Ç,­4§§?ݔfŸc´@(ÐZå?²b-ò'<?Đ©°èë'?ÙI÷yHÁÀÀÀÀÀÀÀÀÀÀÀÀ       øøøøøøøøøøøø@-œ'4¡—?Ì=IPåÖC?ЙÈöà?èùn;9 @-ÊW"Ùç4?фôôƒç¶?ÓÇß
ž¾:?îéU¼Ü@+·ß¶Yj?ÄÇÿР¦v?ËgÙåÖ¢T?å±ß'aìÐT2CEP     ?À-À}7;Àøøøøøøøøøøøøøøøø@,úژgjr?¶Ë÷º· "?½qÕ~¿Ï?ٙ»'ˆÛøøøø      ÀÀøÀøÀøÀ        ÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀRVTauA[\)14.558@@ÓDá?`Éç?>Ú0@»u¶"¦ô?®>(õÃ4.957=° Å3.324NC AW¡ËAcƨ@ƒÌÌÌÌÍ@»n33333>™š=ÌÌÍ_Å@,ßk;¸<óÀRý›¡²@*Pxýïä?šOÞ¨ãÚ@)˦̒a?žOzÓ$:@) +ùÊ­S? %€À¿@)™Òdõ˜?[IÙsZ@@)ƒH¸ùìú?eMúåéà@)tõÍÒ,?}È!ب@)l6Ui‡ü?…5Ø-Œøø@)­b'õ³?˜MÂMJB@)Æø÷¤4Þ?™PªŸHD@)ë뼘F:?Ù|*ìh¡@"€á&
ø¿¢ˆÎp:û?"©*0U2a?é©ûçl‹D?¥$Ý/¿ódZ¬1? å`A‰7L@,ø˜ö«;@-±ëéȆ@+æ$š<øøAWïž?Vð¸ºÇASš?Vð¸ºÇANu?b×süPHAW33<#×
AQ¸<#×
AP(ö<#×
øøøøøøøøøøøøøøøøøøøøøøAƒ•>2-A€>|í'Ah¸R;D›¦Ad\;D›¦Ad1'=Ðå`Ac¥ã=ÀƒÀøÀøÀøÀøÀøÀøAe™š<#×
?\)<#×
>áG®<£×
>®{<£×
ÀÀÀÀ                                                      À          À       @a¼ÌÌÌÌÍ                    deltaCep           Ce*|cC*|V* |*  |IR |V*?                                                                                AKĜ?—BsBü?ó¶E¡ÊÁ?¯ß•ý,æé?§"äMòÒ?È ¼8*ùALzá?•?ž{€©ß?ª^5?|í'?°Ü?,eº?¸!$<ö*"?ņø­%h@)ZЀ¶sÅ?¯`÷Å&˜Ï?Àcnå;µ?ÖÑÀÒm —@)tžÞ&'?§|‡e¢…?·QOí˜?ÐOւN9AM«?=n­'=—%>'ÀAS<:"¼=¼°>ƒÈ`ÀÀÀÀcepheidøøøøøøøøøøøø@-tmb‰ÿ?¾ò–Û:$?Íû–Krǧ?èõ΂m¯p@-哪¥V4?ÅÙO!ð#?ӌC	²v;?îz"Ù¾IP@,½>Á¨ƒ?¾žÞ°¶y_?ǙÞeT?â¨Ü\r/CEP       ?ã	{B^Йøøøøøøøøøøøøøøøøøøøøøøøø      ÀÀøÀøÀøÀF       A\¸RAhn˜@)?h'Ü?5u,ÒÇ@·w	ÿÖ•?ë…>'J@t¼>"u?O\)øøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀ`O@,ð»±òUóÀQþ¶o"5Ò@*ÝC¼fó?šQ –L@)܁dg)?žMÖ±ô@)¶-Üd°¿?žK[³–J@)§p·'?[a_Gð@@)¡â]·$?fâŸ7U0@)zWŠel?|™Cʀ@)ŽÂ4³?ŠËº<*øø@)'U$¤TO?—NÇéâ@)ŕîʵn?˜PE`@(FOÇU<?Ɉs€@""âè¨/Ãø¿šÔ,<žìÀ?™b¶®}V?ç+Iº^?«¥ãS÷ÎÙ¿òn—Oß;?¡ë…¸Qì@-» îؐ@.¹œ"[u@,n¨Þ°ûøøA\c ?Z6âëC-AV\'?Z6âëC-AM°!?b×süPHAW33<#×
AO33<#×
AMG®<£×
øøøøøøøøøøøøøøøøøøøøøøAŠ+=8QìA†"Ñ<D›¦AtÙ;ƒoAm'h;ƒoAhÔþ<¼jAg¡Ë;D›¦A‰~'?šÁLf
 AvÖ9?ÂëcÉÀøÀøAicñ?l
!¼jÀøAo×
<õ?c×
<õ?zá=\)?\=LÌÍÀÀÀÀ                                                      À          À       ø                                                                                                                                              ALA‰?d{~gÄ?—Oß;dZ?w7'瞊D?¢®"išÎ?—BsBüAMƒ?‹¥»æ¾?©XbMÒò?˜¥ߙX+?³ù&Çêå½?³÷І•°×@)Žþà¹?ªÞ¡¥EŽ?­‰«˜}B?¿uå	"ŽøøøøAM'i;	~™;‡"Ÿ<šAVAÿ;1gì;ª¸¦<RÐÀÀÀÀ       øøøøøøøøøøøøøøøøøøøøøøøø          øøøøøøøøøøøøøøøøø@-£!ž¶9?±ã(X䝤?·ÌU"Ã,K?Ôk—þŽæ¸øøøø      ÀÀøÀøÀøÀ        ÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀ`X@,ñ«m´[ÀRleƒèW@(׿ŽÎ¢?—L}³‰f@'ùØOYó?˜Oòè¢@'¸Ðàý›Ï?—PB>>2@&¹&S†Î'?C*Û@&±ß=ÛP?K-€IG@&›–g7Ê?bmòæ@&zm;c'?h_$ÃÐøø@&Âð¹p8?—MHH~f@&Ó:¶U—.?•LüÜ–@&ݚVý2Õ?¾¿ð€@"ÒN@< ø¿¦âëC,¥?ŒwškP°ò?è"t¼j?ž¸Që…¸¿óhr° Ĝ?˜"t¼j~ú@*ÁÒ9@+¯W´ûß@)}-fj˜$øøAG4n?M}¿H˒AC³Ð?M}¿H˒A9?UL˜_ö"A=G®<£×
A7®<#×
A6=q<#×
øøøøøøøøøøøøøøøøøøøøøøAw`B>-VAp°!?n˜AUûç;D›¦APÝ/;ě¦AR¬>m'hAQƨ>uÀøAdw2?s,b^™éKAY`ª?zXpÚ]¯ASû?d½ý&0ì1AO¬?zLè1ôÀøAZ\<#×
?€<#×
?J=q<£×
?\)<#×
ÀÀÀÀ                                                      À          À       @dƒ33333                    deltaCep           Ce*|cC*|V* |*  |IR |V*?                                                                                A6—?·Ÿ¾vÈ´?–"t¼j?Đ´Ê!!?¦@Ejm\$?àýó¶E¡ËA6~ú?·+^ʐ²?—KƧ?ÿ"ÿ%åm?¨A§j<´¼?á
=p£×
@'KHÓ®h?´Uë0˜'?½áÀyØ32?Óï°*IÖ@&ìèS;w?±WéiP?½4¿zSÙ?ÑЭ-]ÀÀÀÀÀÀÀÀÀÀÀÀcepheid@'ý/Ÿ¾w?³S÷ÎÙ‡?ÀSßóE?ãOß;dZ@'ÎÙ‡+?¶ffffff?Ñhr° Å?çC•$Ý@'n—P?±$Ý/ ?¼L‹ôÀ[Ð?á‰7KƧð@*­±8Üx?ÓºœÅ&‹?Óæ n5¼?ï?d l @+À¸¾6à?Ö؂'ÅÔ,?ÙÜÅJi·È?ô_C±OåX@)YAŠ¤Á¬?ÄԜ´exè?ÎpKƒØû?æHöû$êpT2CEP     ?Ï}÷ß}÷Ûøøøøøøøøøøøøøøøø@*·tî¿eÜ?§(Àéi»…?´Ÿjq–xÛ?ÈÊï$ªøøøø      ÀÀøÀøÀøÀF       AJ5?AZ{@@ƒÃF;M´?JtŒA@·Œ¼£n?+>ܬ@©?}>‹Æ¨@†éyøøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀ`€@,÷ù"Õ4zÀR-(ǟfb@+ÆÉ	·¹ûø@+"Ø!½R?²)üX€@+uÔ\á?°(¾ê}Õ@+TB¢\ë{?f"t‡­ @+4±°ï¢4?fj'ºÙ @+ÊÖ/?ˆcþ›•@+Rfë7?•P ¨Ò(øø@*˜N¿ã')? $Ø]@*¸ŒO¹Ø0?¡#k™Ié@)SâhS»ø@!åºþGÝø¿'ñ©ûçl‹?–8†YJôñ?çOß;dZ?§Oß;dZ¿óŸ¾vÈ´?£t¼j~ùÛ@-ÆB҄@.8´žÞ'@,ù½ƒƒ­ŸøøÀøÀøÀøA`£×<#×
A\ÌÍ<#×
A\<#×
øø@+ë…¸R?ÄzáG®{øøøøøøøøøøøøøøøøøøA†Ý/<D›¦A{KÇ<t¼Apff<£×
An~ú<D›¦AnJ<´9XAn<Ý/ÀøApC-?oס<%J<AnA‰?s=)V:Ÿ8Amqv?_Éûa4ÎAn´¢?qd@ò8— ÀøAk…<£×
>úáH<£×
>ÌÌÍ<õ>Ñë…<õÀÀÀÀ                                                      À          À       ø                                                                                                                                              ÀøøøøøÀøøøøøøøøø@+6«Þ?»Ø?"0ê6GÃA?žçõÖ0?±æiMmé_ÀÀÀÀÀÀÀÀÀÀÀÀ       øøøøøøøøøøøøøøøøøøøøøøøø          øøøøø@.ýHìØÛÏ?ńۜsh­?Ì4Òo£üÊ?àÉÍ>Ô@/%tpë$§?»>ÿP3?Ë	tGûlG?ä½dQµøøøø@.;×Ùõ?¢çO/<C?­3À€±?Ê 6m
Jøøøø      ÀÀøÀøÀøÀ        ÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀ`ß@-Ë—¦zÀR$>úè@%ÈÓjé?—P5&@%Xé᧒e?˜Nw‰ü>@%4·©Bó8?—O Î"@%B8!µ?B(žx@$èf¬;ËV?LØâ‰@$ӟƒàU†?aËæð@$ʲw›§…?b—¤þ°@$m™£§zç?´Á€ä€@$Á]'Ÿæ~?—MY•½€@$Çæ&lÆÁ?"L&ç¼@$¥²DÑJ|?¨
7L,@"¯!(˜(¤ø?l¬1&éy?•fÏAò×?ã÷ÎÙ‡+?§Oß;dZ¿òÔýó¶E¢?¢n—Oß;@'†ç>hœ@(	'ˆŸ@&·¯…")@fTÌÌÌÌÍ?ú=p£×
=A98?C©*0U2aA8G®?Fð¸ºÇA-RT?M}¿H˒A.¸R<#×
A*¸R<£×
A)<£×
øøøøøøøøøøøøøøøøøøøøøøA\Ÿ¾<TýôAJÈ´<›¥ãA>´9<oA<=q<D›¦A;•;ƒoA;l‹<oÀøÀøÀøÀøA<½<?eTûÚ×Q‹ÀøÀÀÀÀÀÀÀÀÀÀÀÀ                                                      À          CLýqF0I    @fTÌÌÌÌÍF2Ia                YellowSG*          IR |*  |s*y                                                                                            ÀøøøøøÀøøøøø@$æ9O¬æ}?|Äé¼b?'?¡©e""[ð?¹ t×Ã@$Æ@c^J?'£¤µV?§"y}ðF?Á;8?SÀÀÀÀÀÀÀÀÀÀÀÀ       øøøøøøøøøøøøøøøøøøøøøøøø          øøøøøøøøøøøøøøøøø@(9%»{k±?¾üÎX%[?Ŕ—Ó6ô?⥦'¶(Føøøø      ÀÀøÀøÀøÀ        ÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀa@-
ª:э&ÀR3ã\[K@*—•h?šO)=ä@)ÈÔ"?œN
ÁF4@)|PÜÉ>â?žM"¥ˆ@)SWR,?W"xîè@@)6çfbÇ?YØB‡ÞÀ@)3¡{´æ~?w$ ;Ò@)(hQm,?€síø¡øøø@)@ö°þÔ?—NRòÅ@)W`Ó|Æ<?—NÁÈ
È@)iæ	¸Z€?Ú%QÐ[€@"f}¡Úø?ã¼ÓZ†?|"µÜÆ??ç…¸Që…?²-V¿õ"Ðå`A‰?›¥ãS÷ÎÙ@+ø£×
=q@,x‰ø;æ@+¦Òg@øøASý‹?UL˜_ö"APMj?UL˜_ö"AKeþ?b¼£n/APõÃ<#×
ALzá<#×
AK®<#×
øøøøøøøøøøøøøøøøøøøøøøA€;d=‹C–AmÛ#<£×
Abr°<oA_º^<oA_o<#×
A^—<e`BÀøÀøÀøÀøA_Ö¡?hx1jWXÀøAa¸<#×
>Ñë…<#×
>×
=<£×
>"zá<£×
ÀÀÀÀ                                                      À          À       ø                                                                                                                                              AI²?x"y1ð?"ýó¶E¡Ë?†9'ÈÅP?¡~­…é?¢n¡žJÙBAJ1?'n¿Ñ;ÇV?¢n—Oß;?'zR÷?¯Ê»z"ñ"?¯;`ÿX±@)=<¼Hñ?ŒõŒV";?›ïë4ìƽ?´OiÒ~@)°S'ˆ?\~þZ/ï?¢$¿§ö(¼?·%ðƒÏò‹ÀÀÀÀÀÀÀÀÀÀÀÀ       øøøøøøøøøøøøøøøøøøøøøøøø          øøøøøøøøøøøøøøøøø@,w"cϳ1?´w JÃ?À?ŽèӔ?áÕÇGQÎ)øøøø      ÀÀøÀøÀøÀ        ÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀaE@-P‡¡ÀRÅ;Ë@*½
:»´R?˜MçìQ@*q•8¼åá?¡£qp˜	@*u<¿Ø? %ùcj@)[mm~T?Q4¡L@@(ç}¾`?VÄoÍ@(yÌ÷âòe?k²nŽ70@'ääÉçÆ?yóÔ5cX@ÜæÍK§ê?l{aÁ°@)… ŒYÓy?˜O·Ÿ@)¾ÁmDT?—Mýzcî@&Ãÿœè?¿4%) m@"jLš¿÷?Â`i`¿¦Ov_Ø®?˜DЩ*0?ç333333?¨"t¼j~ú¿óp£×
=q?¢n—Oß;@*× ×{|x@*Ê5.µõñ@*œ™kvp øøAX-?Vð¸ºÇAUôñ?Z6âëC-AQ²?dzáG®{AUë…<#×
ATQì<#×
APÌÍ<#×
øøøøøøøøøøøøøøøøøøøøøøAS²-<#×
AU¡Ë<e`BAW/<uAXIº;oAZ§ð;å`BA_¡Ë;ƒoÀøAV¹?rß̫֔?AZË?s±¬%XA[(ö?]°/aí[Aa`ª?ltBÇû­ÀøAVff<#×
¼£×
<#×
¿s33À=ÌÌÍ<#×
ÀÀÀÀ                               B1(Be-Fe)              À          À       øB1V                 Em*                Em*|*  |EmO|IR |*iC|Em*                                                                                AH†Y?¨1 3|.O?˜Ôýó¶E¢?¾†
˚¦?¤?Ž‹Hÿ?ÚMìmADɆ?µOß;dZ?¡hr° Ĝ?™" ä¶?¬æ"ß($?àj~ùÛ"Ñ@)€•òE,Z?º.ç1ÄH?Án4'ëV?Ö狵*n¾@)~€8Ÿ"? A#ƒ4IÖ?¶ŽzyX?É|å®Åû¢ÀÀÀÀÀÀÀÀÀÀÀÀ       øøøøøøøøøøøøøøøøøøøøøøøø          øøøøøøøøøøøøøøøøø@,£›0r?«NQœªÆ?¿q'´C?ܒd2‹nøøøø      ÀÀøÀøÀøÀ        ÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀaÐ@-)
¿cíÀQöÀ3aV\@*‡Gd5¢¤?šN«F$@)öº""?—M?HB@)É ðYç4?šPJqëz@)ÑdÅÎ=?]*Yk‰ @)·Öº3?gm‰¹¯À@)ŸWqæ+?m ­ø@)¯»ÂžŒ?'Ý(úÆâøø@)¾Óýwò@?˜N¦ðæø@)ÌdF؋?™Oóî@)Ʀý¶•?Öћ$È @"½Ó±¯+ø¿¨âe+ÓÃ?"÷ÎÙ‡+?é&éxÔýô?¤ýó¶E¡Ë¿óß;dZ¬?œ¬1&éy@,!jj%š@,–qï0¤ã@+\±î$5iøøÀøÀøÀøAS×
<#×
AP<£×
AO33<#×
øøøøøøøøøøøøøøøøøøøøøøA~—;ƒoAo ;å`BAbå`;D›¦A`Ôþ;D›¦A`Qì;D›¦A`§ð;D›¦Auó?…"åûqûÆAd?i³ÃçJýAaõÃ?kën½MA`¼j?\;:h±šAaÂ?p;¶NGÀøAaë…<#×
>\<#×
>³33<£×
>€<õÀÀÀÀ                                                      À          À       ø                                                                                                                                              AM©ü?¾~ÖIÎ*?"9XbMÓ?…ö&bjXc?¢¨6>?£3@Ÿ,€'ANOß?‡
€Œ'Yâ?§ÎÙ‡+?–ÿc"GÁ?´5F2ê8?±‰?¯BxKøøøøøøøøAN›";*!§;lÈ<m¤ARü£:¶R7;`†<8ÀÀÀÀ       øøøøøøøøøøøøøøøøøøøøøøøø          øøøøøøøøø@-[ƒHõ<X?°Ý ·/­?ÅF‰¼¬Ä?Ý\»Â¹M"øøøø@,¾:âT?§\¯-•?²«ìdd%?˶ígwžøøøø      ÀÀøÀøÀøÀ        ÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀd@-‡ÚƊ"lÀQíÎî<´@*yùHç¢I?˜NJTr\@*ýÛÑD?œOX•Þ@*‡‡ýÊ? £Â˜ð@)ê"TLøÆ?`My @)ِ[ñ|£?hr+'Ø@)ÑÈå?…ÍNh®"@)×+Œ&2?"›£œ0øø@)ëX<Κd?˜N
PÇ&@)èZþ^¾?—Qgä@)é>ù]R?ÙdIª'À@"ìŠ'ïø¿·l‹C•?•ÏªÍžƒä?èÔýó¶E¢?£÷ÎÙ‡+¿ñƧ-?²-V@+ãy¢ƒM@,9p÷¹àa@+?×äXÍøøAVGE?Vð¸ºÇAS4?Vð¸ºÇAOQ?c©*0U2aAS33<#×
AP(ö<#×
AO×
<£×
øøøøøøøøøøøøøøøøøøøøøøAz(ö=D›¦Ait¼;ƒoA`Ÿ¾;D›¦A_çm;D›¦A_÷Ï;å`BA`J<D›¦Ap
í?€*º¾­OYA`…ð?i»'ˆÛuA`oÒ?h2ü¬ŽhäA_Ĝ?Z÷Ó
ÔoXA`rG?dµ™ª`':ÀøA`<#×
>\)<#×
>£×
<£×
>€<õÀÀÀÀ                                                      À          À       ø                                                                                                                                              ANŸ¾?uÆyvŽ?–E¡ÊÀƒ?‹D¸Ã*?¢
<ã?ªŸ¾vÈ´9AO(ö?‡… ™Ó?£333333?Ÿ8t»"¿e?´ŠN¢ûB+?»"Ðå`A‰øøøøøøøøÀÀÀÀÀÀÀÀÀÀÀÀ       øøøøøøøøøøøøøøøøøøøøøøøø          øøøøø@-]½Q.ƽ?ºe7z?Åϑ㗿z?ß·ˆ—é–1@- "&þr?Å>»ýq°G?ų‡Låâ?Ü«ï³xh@,þ]|²Ù?¬ößÅÍÕ?¿ •vÊ6Å?×1ônÒE³@,Á/±žs?¡ã?ÕØå	?²áÃ>ƒž[?Ë&(ˆµEÈøøøø      ÀÀøÀøÀøÀ        ÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀe@-™Äüó0ÀR6ÉÀ¨Ò@*œA'DËû?šN]‹Ú@*sØÏR«?•L®j@)úK
v?ŸIš!ò$@)÷³Rùñ?TF«ƒq€@)ï~¤§Ø2?]âÿñ @)сPRêº?wé(lP@)à÷ýØï?…½-Ý+|øø@)ém¢"µ(?™PYÏ`@)ùR¶X»p?šRz…ö@)jOãúlø@"•Eø¿pbMÒñ©ü?æšÔ,<Ÿ?ë;dZ¬? bMÒñ©ü¿õŸ¾vÈ´?—Oß;dZ@+þù'ÔZ@,Z&¢+8"@+L‡3eˆøøAV
¦?UL˜_ö"AS<Ÿ?X"t¼j~úAOƒä?c©*0U2aAT<£×
APzá<#×
AO…<#×
øøøøøøøøøøøøøøøøøøøøøøA|Ù<#×
AjÔþ<e`BAa'h;ƒoA`1<49XA`j;oA`ÌÍ<49XÀøAa©"?róÂÚۃIAaK^?{yÙ	ññA`M?e\Wë‰Ab\)?lêòQÁ"´ÀøA`<#×
>"zá<#×
>£×
<£×
>€<£×
ÀÀÀÀ                                                      À          À       ø                                                                                                                                              AN.?h?¯mkh?žvÈ´9X?{@>Æå?¨+›=E?«"Àh ÓANë…?'ë~h»«<?¬Iº^5?}?šagùä]?¶M"0ÉÌg?¶Iqc@)Ô?OQ?œ¹lƒòúo?¨ÝW´qâ?ÁÃúÁ&ÑP@)¹œ"[u?"ÊDԒ¶H?˜8aµÎ?«Ò‡ÕTŽUÀÀÀÀÀÀÀÀÀÀÀÀ       øøøøøøøøøøøøøøøøøøøøøøøø          øøøøøøøøøøøøøøøøø@,ÅfŒ&?¦&žÐ:?—?¶ÀÑ
p£N?Õà´á¼©øøøø      ÀÀøÀøÀøÀ        ÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀe'@-§¥mã2jÀR6ď©›@+žÌN…$õ?›O™cnÀ@*̪|ÑXÁ?¡¢D
Ã@* >þ³Ü?£žTº ó@*ò_%i±?dðdQ@*Œ@›µ†"?qWFÅaØ@*|²vÑçI?"*Nàd@*"iæK?˜:÷,øø@* 9'é¹p?šOÀ
D@*ÀÁÐ`¢?›P¨÷\D@)kc
øaŒø@#4*Màßø?šu%F
¦?—Xâe+Ô?ì‹C•%?®¸Që…¸¿ó"Ðå`A‰?£t¼j~ùÛ@-ð,
JÞ@.­pûì@,ÝaMø±WøøÀøÀøÀøAZáH<#×
AU™š<#×
AT£×<#×
øøøøøøøøøøøøøøøøøøøøøøA"Ÿ¾>¥`BA~¼j?¾wAml‹>£SøAjõÃ>ixÕAh£×=AiP>¸ÀøAw ?ržÓ•=êFApJ#?jq›MοìAk¾à?ZŠÅÁ?ÐÐAm§‡?h
<ÿdύÀøAuë…<õ?@<õ?8Qì=£×
>×
==LÌÍÀÀÀÀ                                                      À          À       ø                    deltaCep           IR |Ce*|cC*|V* |*  |V*?                                                                                ATj?ª^?Pwç˜?¡hr° Ĝ?³`ÑÑïK}?²È¿!Ÿ?̬1&éyAU•?¸?±º^5?|î?»'[·¶»?½o/Ó,b?ՁóFí@*§H¡Y|?¼×¥üöá?Áýi¢°ïw?ÖCÿÔaÅ@*y»IÊG?¬â€ñµ˜?¸C"®'?ʦsÇ¢ìTÀÀÀÀÀÀÀÀÀÀÀÀ       @+u\(ö?­p£×
=q?·üŽRàïç?Þ$Ý/Ÿ¾@*¸Që…¸?©™™™™™š?²·GÈt+)?ÔzáG®{@*£n—P?§KƧ?²y¾ÌÂ?Ö"t¼j@.Ü,±€e?Ë¢'Ù`ä?ÎÏ\IZù?æH:µ¬y€@.Å7PÀœ0?ÏÇĂ	J¤?ÓuÕh[d?ëWÁÍmÎ@,ÍýҒ©±?Ƌ,/S?ì õQra@Ï~%µÃ<CEP       ?ëtð2'aúøøøø@/Šo£üÉë?Òçl‹C•?ÒNÛ$©W¨?æ+
oŋ@/M0µªq?¿¬-ðÔ?Ñ9ùÁ!ß?ñVËSP	-øøøø@./%ö3Î?ÄDkiÛeí?Å5Ä+ml?à':)Çy§øøøø      ÀÀøÀøÀøÀF       Ad$ÝAp¬@!¾÷< >üùý‡€@·v²&€I>þvÉ>¥ãT@­¸>""@w²øøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀf"@-¸³,è–WÀR
'¯š@&@Aݳ?šNsk#Ø@&
1§-±"?™O'¸
–@%"⥦ïÝ?—N£¡FH@%[DÜè&r?;}V€@$Àƒæ_ò^?@W0/aÀ@$gß'CC?T‰Y˜À@#®C"22Ö?O5Âlôøø@&Êg6°ü?—P5(@%' Ý¶<ª?•K{Ã:@#Š¡'?'?ªîÖÛ@—rO°w?©"fŠà½€?¯!-w1Å?¥*™0¾?äA‰7Kƨ?´¼j~ùÛ#¿ôùÛ"Ðå`?¯;dZ¬@&ô2"'û@@&³Âô@'$Öä}ÃzøøA<?C©*0U2aA=^ž?J6âëC-A9,=?UL˜_ö"A8(ö<#×
A6=q<#×
A333<#×
øøøøøøøøøøøøøøøøøøøøøøA1o<t¼A2Àƒ<¼jA65?<#×
A:¬<49XA@;oAD9X;ƒoÀøÀøÀøÀøAEÛ#?g›ý÷èŠÀøÀÀÀÀÀÀÀÀÀÀÀÀ          WR                   WN6h;LBV Binary        À          À       @S€WN4+O7I:            WR*                V* |Em*|X  |*  |EmO|WR*|SB*|SB*|** |IR |Em*|*iC|WR*|*  |*                                              A0BÄ?¬1&éxÕ?"t¼j~ùÛ?¸Î'¯rHó?¡b–P9?ÓC™²Ä
A+Þ?ª'w•?™™™™™™š?º=OçÈÒ?¡å墆¨%?Ô@&ôfnÉâ?'3¾?ã'.?°Ðψ5eŠ?əd*!Ç@%£~õ©?°OÓ"¸wç?µûÐõ•1Å?Î+ §UÀÀÀÀÀÀÀÀÀÀÀÀ       øøøøøøøøøøøøøøøøøøøøøøøø          øøøøøøøøøøøøøøøøø@)8áõ±È?¯PD»ñ³?Âo‡â·ð?ã#ˆøøøø      ÀÀøÀøÀøÀ        ÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀgí@-÷%ö3ÎÀR}æOU@)üM¨U?˜PÔ@'›ðRŽÈw?™M÷Q @'Z‡Y'wþ?—Ms»ÔN@'0àcù›?DϊÞIÀ@'YL
²?N­h6®@'6zÔ(?eb÷Í-ð@'°«TA?nûsPøø@'.þŸE?˜Mi\"@'m¿ÚWþ™?•KÍÈKb@'=UÈØün?ÃÄ/8Ɇ€@!¾ÓA¦e°ø?!-w1Å?|"µÜÆ??èƒn—P?¢ñ©ûçl‹¿óƧ-?šŸ¾vÈ´9@,ËÇ™kv@.<7£~ö@+*«´NQøøAO'A?R¼£n/AHq
?R¼£n/A;ä÷?Vð¸ºÇAG\)<#×
A<õÃ<#×
A:ff<#×
øøøøøøøøøøøøøøøøøøøøøøAŽQì=PAŒ+=D›¦Ar1';ƒoAfff<uA^éy;ě¦A\MÓ;å`BÀøAvS?s•=êFZWAeµÝ?{ý~E€=A^q
?dU!š"{$A]͟?myŠ—žÀøAië…<£×
?u<£×
>õ=#×
>õ<õÀÀÀÀRSG                                                   À          À       ø                    Candidate_RSG*     IR |IR |s?r|*                                                                                          A9?jŸþãuZË?ŠŸ¾vÈ´9?uñ¤ªZ²?—¼"™¥X?"÷Ám9ÍA;$Ý?'nd Å?•Â\(õÃ?Š*Óé Àj?¡Ð\¤EÅ?¥Â # –x@'<òϕÕ?—Ðé´[‰5?ªó,H?Â<c'@'B_c<æ:?˜TۛéøN?¢m=¬D']?¸®øÿ±ÀÀÀÀÀÀÀÀÀÀÀÀ       øøøøøøøøøøøøøøøøøøøøøøøø          øøøøøøøøøøøøøøøøø@,Y°$öYŽ?¯ŸÀûr»?ÂEBê¶AÆ?à!¼jføøøø      ÀÀøÀøÀøÀ        ÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀh\@.>úç'ÀR!S6ß@( n¨–Å'?˜O¿Õ>H@(êYã?›P§ß?P@'áw¿µì?˜N¨¯Jî@'ÔâYÑ?Hì+€@'Êþÿ'£?PêéAøÀ@'¼{°xör?gµP
ªà@'¯è}°ª?qv^ù&8øø@'Å+)¼÷?˜OÛʬ"@'Ή•!&Þ?•L_¶yÜ@')UøFŸ?À î©.£@@"'c!OºÃø¿˜­«ŸU›=?æšÔ,<Ÿ?éhr° Ĝ?Ÿ¾vÈ´9X¿ò9XbMÓ?—Oß;dZ@*}Äe>Š@+
¼8§ç@)žvêB(™øøAJð?M}¿H˒AG'?PbMÒñ©üA@p¤?X"t¼j~úADÌÍ<#×
A@zá<#×
A?…<£×
øøøøøøøøøøøøøøøøøøøøøøAs¾w;£×
AdE¢<uAW‡;D›¦AT$Ý;D›¦AR£×<49XAR£×;ƒoÀøÀøAUBÄ?‹¼n°·ÃPÀøAT&?pfÙ×wÀøAU¸<#×
>ë…<#×
>Ñë…<#×
>¨õÃ<£×
ÀÀÀÀ                                                      À          À       ø                                                                                                                                              A=½<?l¬ÿ'§?£×
=p¤?|ToÂñ?™òH‡XNv?–‡¾ aŸA=ñª?€å@2ä?—KƧ?ˆê²ád4?¤^¯¸¿ÏŽ?¦EžoÂ/»@'¸êžnëp?§yÞpì¯Ê?«RO®#H?¿@­š,'øøøøÀÀÀÀÀÀÀÀÀÀÀÀ       øøøøøøøøøøøøøøøøøøøøøøøø          øøøøøøøøøøøøøøøøø@*ìø
Ã7"?¨Qo^\¬©?»
0o^ˆ?× ³Ô®Bžøøøø      ÀÀøÀøÀøÀ        ÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀi@.ý."hÀRkƒÙ^@)/¬g/ã?˜O
sñ–@(°´>K¤â?›QåÝn˜@(Ãk<›Š?šP1Œ÷è@(&ð@äp?T&ªÁ@@(jž@œüH?Ud€ëFÀ@(eªUš†?s¤ÆqB€@(X'r,?{¢&-Ðøø@(o‰×†úœ?—Néûrb@(z	n&º?•LV2|@(JΌã
?Ì|Eß°@"3¼áNzø¿¡A [À7?‰Î_oÒ ?éûçl‹C–?œ¬1&éy¿òõ\(ö?•$Ý/@*´ñ<îØ@+ûmÊö@*°îIõøøALq?PbMÒñ©üAIQ?R¼£n/AD·?[ÚQÎ_AHõÃ<#×
AEp¤<#×
AD(ö<#×
øø@(o²-V?°bMÒñ©üøøøøøøøøøøøøøøøøøøAnMÓ;£×
A_çm<t¼AW²;D›¦AV;D›¦AU<TýôAV^5<t¼ÀøÀøÀøAU…?e_x5›Ã@AXGE?g;…èítÀøAV{<#×
>¨õÃ<#×
>k…<#×
>u<#×
ÀÀÀÀ                                                      À          À       ø                                                                                                                                              AC ?wŒÿWc"$?£×
=p¤?{IʤS†æ?¬è*÷$?"tà { ŠAC?~¸Ô¿_?žùÛ"Ðå`?CÝ¥b$¸?©dÑ:ð–Ö?­²A0Kø&@(_cXK?˜fÁJ–/?´å½ßtW?Ð{ƒ@(T~®[È~?"ïyR¯ØÔ?žÀ[:ß?³"aÔnàÀÀÀÀÀÀÀÀÀÀÀÀ       @)<¬1&é?š¬1&é?Ќ`öåÏþ@/Ÿ¾vÉ@(­'hr°!?˜"t¼j~ú?²gð‹É?ÞÈ´9Xbøøøøøøøøøøøøøøøø          øøøøøøøøøøøøøøøøø@+T¬)¿?®Û§J?¼/ŒE?Û0Q£"îøøøø      ÀÀøÀøÀøÀ        ÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀjU@.GŒSâÖÀR2ƒ@'À‡@*§'Z*¼?˜PntØ0@)⬌m*H?—OH—0@)®zÒ¥yì?žN(èú8@(×dÜÀ:?W•Á_ @(ê)`Ƨû?Xß|Ý @(ÁnÅ#˕?x ºwþ @(È$ɞgý?ÊÕ+Éøø@)dÐ@ü–Ð?˜O³¡J@)FÒßð?™NÂΘ@(êaß<§?ӑ*H[À@!°¦¯d«¯ø¿œ¬1&éy?"©*0U2a?êÈ´9Xb?£÷ÎÙ‡+¿ñ-V?Ÿ¾vÈ´9X@,é+¡nz1@-ٛ,@Ы@+¯YhQ"2øøÀøÀøÀøÀÀÀÀÀÀøøøøøøøøøøøøøøøøøøøøøøA‰?}<49XA…A‰>>vÉAoÊÁ>¸RAit¼>$Ý/Achs>"Ac >IºÀøAk÷?r2Ò»#WAc¸»?qÎ(í_ŒA_¾à?^}™ˆÒ¡ùAbr°?gÝ÷vĂÀøAg33<#×
?Që…<£×
?#×
=#×
>úáH<£×
ÀÀÀÀ                                                      À          À       ø                    deltaCep           Ce*|IR |cC*|V* |*  |V*?                                                                                AH›¦?¶"t¼j?œ(õ\)?¼<¯³·R?¬ÝP¨Žÿã?×\(õ\AIƨ?¯®Ò­?¨Që…¸R?ºC™²Ä
?²–®,Ε$?ÔI¶,wWO@(âÎ-±ê?¥uH›>#@?ÊÙ#GWØ?ÚÜ}LÜÒ@(ِK<>u?ºß/ûÆ4'?ƺÈ}Ûù?Ú¶/fõØ_ÀÀÀÀÀÀÀÀÀÀÀÀ       @*MÒñ©ûç?±ë…¸Qì?¶‡'gîs2?ڟ¾vÈ´9@)dÝ/Ÿ¾?´záG®{?¿¡F6E6?à1&éxÔþ@)3÷ÎÙ‡?­p£×
=q?µk?{@?Ùë…¸Qì@,ÿCO?ÄwŽŒµ†T?ʝDU'ö?ãåâ=CBÐ@-û…2 <?ŗB|¿t?ÐüT¥=€i?ê#ÔéG0@+¬Šë'Bä?ÃRÖº?Ä5Ä/Æ`?Þi5ÎõT2CEP     ?×z[3ì"Røøøøøøøøøøøøøøøø@,µ,Yû?´åðŠA7?½à¬þ{Eœ?݆µ'FäÁøøøø      ÀÀøÀøÀøÀF       A[®Aj5?@0>šDšd?$hlÐã²Â@·xo?Rü>î{>:^5@¡xÕ=õ@ ´9øøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀjÓ@.YÌjýÀQáHÜä.@*ìä(8?«ô ¾vv@*ޛ›
Yÿ?¢ šb;@*J¥á«Eb?¨Š*躼øø@)$‰íÕ0?dÕ³=0@(¦tRÔÌ*?{-^Ïà@(Çeq?"`>™4@&3Añ©ï?³M›×y@)HÝ`¶h?—Nx}¦à@(ÕN¯°Ï?–MèD" @'ýÉäcÊó?Ä6÷?Ø@@# "#‰.<ø¿­¿H˒:?žì¿±[W??èA‰7Kƨ?ªŸ¾vÈ´9¿ó…¸Që…?©™™™™™š@+Fk\@*ô8m.ׄ@+½f'|FøøAZ'»?X"t¼j~úAW?}?Z6âëC-AQ˜_?dzáG®{AY<#×
AW×
<£×
AT£×<#×
øøøøøøøøøøøøøøøøøøøøøøÀÀÀÀÀÀÀÀÀÀÀÀAY¢4?{zåykü¨AW!ÿ?sv‹AA[)_?g¦zR¬u>A]£×?Z¿Â"NßAc!-?aSyú—á3ÀøÀÀÀÀÀÀÀÀÀÀÀÀ                                                      À          À       øB0Ie+O9V            BlueSG*            EmO|Em*|IR |s*b|Em*|*                                                                                  AJê³? ½å©<¥?•?|í'hs?¡'¯qr3#?¤j!
<?¹Û3—Ý÷AGß;?"ý¾`lQ?£¶E¡ÊÀƒ?¨,jÉ?®ƒUF?Â=p£×
=øøøøøøøøÀÀÀÀÀÀÀÀÀÀÀÀ       øøøøøøøøøøøøøøøøøøøøøøøø          øøøøøøøøø@,•"¯O
"?­h¿ÜúAz?½}†8é«?Ø"ŠzAå@,¤ûTŸ"…?¶©GŒ†‹ ?¿Ã³ž}"?Õcf×¥mã@-!F<û3?«ƒ`r0Ÿ?°¶éO~1M?Ç©æî·øøøø      ÀÀøÀøÀøÀ        ÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀkB@.iVHþÀR5^"ñ@*-®ÒõJ¢?šNô"`@)M·á?œN5a¬@)Lí)Œ?šN"˜Œ@(ÿÍXÔ«Z?\þÐ+@(îWaS¶?dLãÿ€@(ËqæÂM?x"Yåyè@(ÈÆÖÄ?@pcØøø@(ॢ9ù1?—NšMñ¢@)¶xW3@?˜P]Ùd@)&5įíç?ÔG*‹q @"'ÑŒVœø¿vOv_Ø®?–»˜Çâ'A?ê$Ý/Ÿ¾?¦‡+Iº¿òffffff?¢n—Oß;@,æ
ˆ~¿@-Û§—‰!@+¡;À n øøÀøÀøÀøAQ¸<#×
AJ=q<#×
AH£×<#×
øøøøøøøøøøøøøøøøøøøøøøÀÀÀÀÀÀÀÀÀÀÀÀÀøÀøÀøÀøÀøÀøAi¸<£×
?^¸R<£×
?5=#×
>õ<õÀÀÀÀ                                                      À          À       ø                                                                                                                                              AFƨ?€b@fø\ž?•$Ý/?ˆ{0›©>? ŸSŸº?¢ñŸêìr…AH(?†‡EÙþäw?¢ñ©ûçl‹?"2c)›?²$!Gxd–?±‰0•Ê@@(ò›ÏÔ¿
?Ž'j²6¯¦?"ˆÂô`º?¬Sq}Vþü@(Ü5囹?†'Ì´µ:?‹õêrÐ?¡/ÁÊÌR»ÀÀÀÀÀÀÀÀÀÀÀÀ       øøøøøøøøøøøøøøøøøøøøøøøø          øøøøøøøøøøøøøøøøøøøøøøøøø      ÀÀøÀøÀøÀ        ÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀmÂ@.¸Õùœ9ÀR.è¢ì(³@+Ø7V8fì?›Rˆz@+"'áÇæ.?¤#'j6@+H-Gƒ_$?¥˜ãi@+JW(³u?d$vh°@+?¦¬"ô>?gÀgìO0@*þT±FîŠ?†ß‹ìŽ @+S×@{Ú?™¬¿dð`øø@+O‹Ø‡u ?˜LÛ]h@+|¬È?žMsÊ(&@)^"òÙø@";î…öJø¿ ÿ—$tS?"Fs×Ûõ?ꗍOß;d?¦"t¼j¿òùÛ"Ðå`? å`A‰7L@->¯Fª}@-—Ÿ#FV&@,–:'øøÀøÀøÀøA^\<#×
A[\)<#×
AZff<#×
øøøøøøøøøøøøøøøøøøøøøøAƒdZ=+AuSø;oAk7L;D›¦Aj‡+;å`BAj¬;oAkX<£×
ÀøAk4?s"1zÌNùAjcñ?w"[tšÜAjo?Y¨G²F8ÉAl'?w$'¯ÀMÀøAip¤<£×
>\)<£×
>³33<£×
>…¸<õÀÀÀÀ                                                      À          À       ø                                                                                                                                              AYàv?pa òhé?¤Z¬1'?õEq#Y?®äé#D¨¦?­²¢\¶ºAZ¼j?'-ê
Ë5?µ¡ÊÀƒo?£†ôÛÐ?Àæ5~g?Ãt´)€@+6øj	‰?"âpÅ\by?¥†]Êš?¾Î'-ºM@+#‰r)Z?p nM?šý÷ðšì?²ÒÄ?#pÀÀÀÀÀÀÀÀÀÀÀÀ       øøøøøøøøøøøøøøøøøøøøøøøø          øøøøøøøøøøøøøøøøø@-ø€sWæq?³_¯""e?¸Êä6Ã-?Ñ{k±)Xøøøø      ÀÀøÀøÀøÀ        ÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀmû@.¿µIùHVÀR±	¢@@+|Ž<9M?žP¨åâ€@*ëV=?¤?©ƒ½p@@*Óa—=!‰?¥—<â1@+'FŠ-)_?c}׃'`@+J¹
iª?dÑûy øø@*\_9÷2·?áÔ ò¸øøøøøøøøøø¿§
=p£×
?"t¼j~ùÛ?ñl‹C•?£÷ÎÙ‡+¿ô=p£×
=?¡hr° Ĝ@-d{ª›J@-|úH0z@,V¦ã.8"øøA^ž?[ÚQÎ_A[xÕ?_!-w1ÅAW'»?h"t¼j~úA[…<#×
AX(ö<#×
AX<#×
øøøøøøøøøøøøøøøøøøøøøøAó¶='ïžAs•=TýôAk\)<ƒoAi‡;D›¦AhV<ýó¶Ai?};ě¦ÀøAjÞ?rß̫֔?AiÐ?vN‹~Mã¹Ah0U?g&2ƒ
Aj_?hóìÌF•ÀøAg33<#×
>æff<#×
>£×
<£×
>áG®<£×
ÀÀÀÀ                                                      À          À       ø                                                                                                                                              ÀøøøøøÀøøøøø@*»@-¹€?†õø·:·?Á›¬®Ê-`?×LðÎ^È@*ªº¾­OY?«Câ­ß¡¼?«°Ab@?¿jK£AŽÀÀÀÀÀÀÀÀÀÀÀÀ       øøøøøøøøøøøøøøøøøøøøøøøø          øøøøøøøøøøøøøøøøø@-»x‰~™c?ªsϵqf?¶$֎—‡ñ?Õ_9K{(•øøøø      ÀÀøÀøÀøÀ        ÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀr@/LG<ÕsdÀQù%cf×¥@*š¸w6×?O"÷êè@*#)o[Ñ? $rm<@)ûÝn?Òø? ¤œ1Ø@)îÑT@–?T]"›ßà@)Èq´û'Ê?\ƒLWcÀ@)Îùc"I?w:/_l@)™dªÎÀ?†INLHøø@)ÁßÅQ̈?˜NÃÉÔ@)â}ÿJÒ?šO4ŒN@'M)"Ûô?̽ºÏ|@!¹4óÄÚ?љ;ŸÕáÀ¿¬¬1&éy?'½<64?è¼j~ùÛ#?£÷ÎÙ‡+¿ô"t¼j? å`A‰7L@,`yÄ<h@,ݹbŒ½@+êáŠÉóøøAXÃÊ?Vð¸ºÇAT–S?X"t¼j~úAO¢4?c©*0U2aAV{<£×
AQ¸<£×
APQì<£×
øøøøøøøøøøøøøøøøøøøøøøA€ff<t¼Aq‰7;ě¦AeV;ě¦Ab‹D;ƒoAa¶F<£×
AbJ;ƒoÀøAfn/?'øzЀ¶tAdµ?s:Ì}Abù?e•_x5œAb¦µ?q¨i@5z5ÀøAa<#×
>ÌÌÍ<#×
>¨õÃ<£×
>\)<õÀÀÀÀ                                                      À          À       ø                                                                                                                                              AM‰7?x"O
5?—ÎÙ‡+?"9A?:}?£p:$¾ü*? å`A‰7LAN¬?ˆ"'(cÌX?¥$Ý/?'`*Cb?´&&v‡F?ªžœ7ًøøøøøøøøÀÀÀÀÀÀÀÀÀÀÀÀ       øøøøøøøøøøøøøøøøøøøøøøøø          øøøøøøøøøøøøøøøøø@,氖5a?›r{ÛB±?·¡æø¥¡B?ÐZJÏ1+øøøø      ÀÀøÀøÀøÀ        ÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀt©@/¥Þzt:dÀR#H@áqŸ@)¶ñ¡†[6?›Pã'N@(æˆÜ΁'?œJçi=@(¼ÙµYœä?žN͑½V@(¸ÅˆC%e?Uͣˏ@@(°×¸cø?V¯\ñî@@('6åá€?v|v^^ð@(¨æ<?¾?|!›ðøø@("à…Wô'?™O~£½N@(¨²UþÓ_?˜NÕt2'@((ãˆÐd?ËÚS"g#€@"%ø§"mø¿¢T`ªdÂø?''©"àß?éº^5?|î? å`A‰7L¿óC•$Ý?œ¬1&éy@+¸ -à
@,hT°[}@*º-rÿÑÝøøAPS?R¼£n/AL¯¸?S©*0U2aAF
"?]}¿H˒AM<#×
AH£×<#×
AG\)<£×
øøøøøøøøøøøøøøøøøøøøøøAzùÛ=éxÕArr°>1&éA_çm>¸RA\j>™šAZÐå>%AZ£×=Ý/ÀøÀøAYÌd?{ ¸l*ÌAWی?f7yéÐé'AZ~ú?n¸Që…¸ÀøA^\<#×
?8Qì<#×
?\)<£×
>ÌÌÍ<#×
ÀÀÀÀ                                                      À          À       ø                    deltaCep           Ce*|cC*|V* |*  |IR |V*?                                                                                ÀøøøøøÀøøøøø@(XÀ‹uê?±É)3‡8?´Ã‡:¿¯?ȧzWßåÙ@(w"Àh¡? JL_†£?°
Í/ëw?Ç%t®¨ŸÀÀÀÀÀÀÀÀÀÀÀÀ       øøøøøøøøøøøø@+Õ%™¡•:?»­km׍?ÆïÒEúáè?ã-ôpÉ* @,}
'®Å
?Èdgšì'?Íîj¬¨?è£ñÔO]°@*Э±'"¿?µï¤Nn@«?Á
À	#?܍r,Én CEP       ?¿5ºxH¯øøøøøøøøøøøøøøøø@+µKjaª?ÀÍ9Úak?ö_ì?ÜÕàqÅ?:øøøø      ÀÀøÀøÀøÀF       AS÷ÏA`b@13Ñ.[]?3ů¢šÜ@·}e¥q>Ïß;>k…@Ž>t¼?˅øøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀu6@/º[1~þ
ÀQø,"³€Ë@*''ð9aõ?šP|æüÄ@)ëd¼¡×A? %T·Â@)×îIÌ=?¢¡×&j…@)°»-Ù?RÝքI @)"•!Zå<?[¢~@)tljق:?t·s,{@@)B††G(?'o ±høø@)¸É!˜_?—N–Þ¡p@)ª˜»É'?˜N[~Ôt@)‹&
Xríø@#DÞãtŒ;ø¿'T`ªdÂø?'ˆÎp:û?êñ©ûçl‹?¤záG®{¿ñ\(õÃ?›¥ãS÷ÎÙ@,‡d'ÇÅ&@-PaAcx@+§'£+ÓøøAW—?Vð¸ºÇAS<6?Vð¸ºÇANš?b×süPHAUë…<£×
AQ¸<#×
AO×
<#×
øøøøøøøøøøøøøøøøøøøøøøAº^<›¥ãAr¬<uAf‹D;D›¦AcdZ;D›¦Abzá<´9XAb"<oÀøÀøÀøÀøÀøÀøAe¸<£×
>\<£×
¼£×
<£×
>¨õÃ<õÀÀÀÀ                                                      À          À       ø                                                                                                                                              AM¬? ½å©<¥?žùÛ"Ðå`?¡LN+Í
?¤0#̍ã?»…
ñZJÏAM6z?—Îß̃ѱ?¬í'hr°!?£AÝðá?·mµA?¿Ÿ¾vÈ´øøøøøøøøAN7'<û½{=0KÂ>8@ARîw;Äß<¢tŸ=-ÀÀÀÀ       øøøøøøøøøøøøøøøøøøøøøøøø          øøøøøøøøøøøøøøøøøøøøøøøøø      ÀÀøÀøÀøÀ        ÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀv@/ÙØèdÀR@.œË}A@)ØgVXž?–O -Ü@)YsJ¤"œ?L–qßÐ@)>h·sr?˜Mß;‡\@)=­½º¶‹?b!ýµÀ@)2‡Ä›+?h{â
HÐ@)±\Ãw¡?~X~ñߨ@)¢û¦ôé?½w3T4øø@)7ÁT‡D?˜O"sJÔ@)B3Áô'
?—M`"†@(Ì£7'ù'?͆Tʎ%@@"ÒN@< ø?"É…ðoiD?"záG®{?ð§ï²-?¢ñ©ûçl‹¿õ?|í'hs?ž¸Që…¸@+'(þ&-@+ñÃGèÌÞ@*ÁR*o?SøøÀøÀøÀøAN{<£×
AJ¸R<#×
AIë…<#×
øøøøøøøøøøøøøøøøøøøøøøAydZ<ě¦Ai&é;£×
A^~ú;D›¦A\ƒ;D›¦A\b;D›¦A[¾w;D›¦AoQƒ?Gjøœ^pA]Ï«?{$éÄTXGA\œ?ÿ÷œ"/¥A[éâ?b ÿT•ÑA]"M?y°«."ÀÀøA\õÃ<#×
>½p¤<#×
>½p¤<#×
>…¸<£×
ÀÀÀÀ                               F0                     À          À       @f€F0                  Star               IR |*  |*                                                                                              AI>«?rnd Å?—KƧ?©
ªãmù?¡j&‡'?­²¢\¶ºAI¤©?ˆ}%Ōg?¡G®záH?'{v˜ã'4?®‹Ò0¹Ü/?®v¾£>^
@)HZå?ªü€(
³?±HHThÉ?È Î—'NyøøøøÀÀÀÀÀÀÀÀÀÀÀÀ       øøøøøøøøøøøøøøøøøøøøøøøø          øøøøøøøøøøøøøøøøø@,: D®…º?°ýÐz×6³?»…¡?*bT?ÕWæpâÁ+øøøø      ÀÀøÀøÀøÀ        ÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀv´@/ìʳíضÀR:ޓž­Ö@)ºXÊ@›@?šM¯ÿ–@)3–ñçæ?•MT›)&@)Т4c.?—O–Ì©h@(îFÛ¢1?\yÖoà@(áå5þó?c"!œÌP@(Öï¼è?x³çafØ@(Ç7¨g<?€;vÕÜøø@(ô*'Ý%"?—Nñ½r\@(öAW¿?—NDºKø@(µ#‹h?ÑŸµà@"á•­9ø¿]}¿H˒?'ˆÎp:û?畁$Ý/?¡hr° Ĝ¿ó‰7KƧð?›¥ãS÷ÎÙ@+ŠŒyöf#@,Ö¡aä÷@*¸g<O<øøÀøÀøÀøAMG®<£×
AHÌÍ<#×
AH(ö<#×
øøøøøøøøøøøøøøøøøøøøøøAzE¢<oAj¬;ě¦A_ ;ƒoA\Ý/;å`BA[¥ã<oA[©ü;ƒoAp¹$?*ä°aÀøÀøÀøA\#:?t˜=yRÛÀøA\<#×
>\<#×
>³33<#×
>Š=q<£×
ÀÀÀÀ                               F0                     À          À       @g@F0                  deltaCep           IR |*  |cC*|Ce*|V*                                                                                     AG<6?–ý»'!®?•Â\(õÃ?˜È9À.? Vų,é?±hoU"qDAGvÉ?•Âð/¨d?¡hr° Ĝ?¡#ˆXÿ?­ã²aç?½²-V@(ÛWæpâÁ?¢-9…C¡?©æncNÉ?ÀÑK{Sˆ@(Ê_ !¸?~P€Ò̋Ì?š[õ@«¹#?²æ{ì×хÀÀÀÀÀÀÀÀÀÀÀÀ       øøøøøøøøøøøøøøøøøøøøøøøø          øøøøøøøøøøøøøøøøø@+ûb"Y–t?¢ '§7?²|L8µ©?Ё©¸ËŽøøøø      ÀÀøÀøÀøÀF       ASƨA]P@07yò4eb?e=êFZWd@·wâòQÁ"=q©ü>¶E¢@Š§ðÀøøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀv¼@/î‡nêÍÀQ÷]yЦ@*	×Ww¤?šNàmт@(ž0ݽ?œO]½Î@(w»ÊB?žMÿæà.@(Lq
ÖÍ:?Jþe¿}@(kSö'´Š?SÒ½[ÚÀ@(@Ô~º·?m@%ï @((e}f° ?tҋï¸Ðøø@(DƒØ¡N?—N¸$À@(w‰F2{?–L ›3@'ø1l®?Åù]5߈@"ÓÚa"¿hø¿©Û"Ðå`B?–‡+Iº?ê° Ä›¥ã?¨bMÒñª¿ò=p£×
=? å`A‰7L@-`
äÅ@.öô¾ƒ^@+ðSÁH4LøøAVò|?Vð¸ºÇAOæ›?UL˜_ö"ADoÒ?[ÚQÎ_AO×
<#×
AE™š<#×
AC®<#×
øøøøøøøøøøøøøøøøøøøøøøA‡+=]/A"õÃ<oAsë…;D›¦Ak?};D›¦Ae¸<e`BAb›¦;£×
ÀøAt¬?¶sÄóºwAj·€?y¥"cØ­Aeá?f'§\лoAd¿H?ÐJ/Îú¤ÀøAo
=<£×
?fff<õ?¸=LÌÍ?(ö=#×
ÀÀÀÀRSG                                                   À          À       ø                    Candidate_RSG*     IR |IR |s?r|*                                                                                          AA?y™—Ž? ě¥ãT?}þá*??™ŽX÷ˆ?–ý»'!®ACl‹?ƒ÷¨×¥?Ÿ;dZ¬?ÿt¿Å}M?©kJѵiÚ?¨Qát#¾KøøøøøøøøÀÀÀÀÀÀÀÀÀÀÀÀ       øøøøøøøøøøøøøøøøøøøøøøøø          øøøøøøøøøøøøøøøøø@-ڔ5¬Š?XrÇ?°5q©?ÅcV­Í-øøøø      ÀÀøÀøÀøÀ        ÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀw«@0—ª¬•ÀR*fÛ×,@+^ÉΗ|ª?MrRê@*¡ÕVMî?ŸJ›Þt@*"§Ê!Ð?¡¡ým&@*>u¨LŸ)?_Y'ßà@@*+ÂT,ÔÀ?ažT`º@@*/ºÍeNÄ?Ã4çp@*0åñÝ?'NWlÖøø@*}¿ è¤?˜O­1Ãn@*'A—õË?˜P|´@)ž?rø@"ų"¨N~ø?ži­BÃÉï?•µsê³g¡?îV"t¼?¨bMÒñª¿ôn—Oß;?¡ë…¸Qì@-ª'ùD$@.tøŠ/@,ˆ|"µÜÆøøA^Þ?[ÚQÎ_AY©?[ÚQÎ_ARœ?eL˜_ö"AZ{<#×
ATQì<£×
AR¸R<£×
øøøøøøøøøøøøøøøøøøøøøøA‰=²-Aƒ™š<ÌÌÍAt=q;£×
Am÷Ï;D›¦AjŸ¾;ě¦Aj5?;D›¦ÀøAs‹D?rژgjreAl²–?q¼U†DR?Ai"h?`Š&_ZAjRT?y»'ˆÛuÀøAn=q<£×
?8Qì<£×
?zá<õ>áG®<õÀÀÀÀ                                                      À          À       ø                    deltaCep           Ce*|IR |cC*|V* |*                                                                                      AP`B?ˆ"'(cÌX?™‡+J?"Þ4Ô#&?¦fr•HÒ?²-ƒB?AQn˜?£ÝÀ:S?­²-V? =˜çÂò?·
@Ë¢*b?´›Ÿ-WQ @*ma,jÂ? ÒJÔÔG?´KCW:û?Ê80Èõ§·@*3ÞLQ?‰¯Í/·ê?"èñE§ÿä?ªÓnk\^?ÀÀÀÀÀÀÀÀÀÀÀÀcepheidøøøøøøøøøøøø@-£zùÐ?£« ôróá?§Ou×DrW?Á2µ˜Y@@.l®s¬‹²?¨˜ã¬R™s?¶µuyÓT?ÞXû¾Ä^à@,€!¨¨?—ôá ÷?¡UŸFÔÊ?½ý"<œÑ€          øøøøøøøøøøøøøøøøø@-¸½©CZÉ?ªÚÀ«VZ€?¶!
ðó6ˆ?Ò>åîÜÂ
øøøø      ÀÀøÀøÀøÀF       AbõÃAp^5@$µ zaÆ?0)BïhÙ@·yÞÁ~ºñ=¼j=£×
?³SøÀøøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀwÀ@0æ¯ÌáÆÀRh¤ãy·|@+4áHìð?šP°øÐ<@*ÒJ3g§? ¤/(òA@*–ÿgìm¾?£9•ü\@* sã€5ç?d²¸‰30@*Š\Õðî©?mšˆ@*‰ýpx9˜?\ÊCi@*'ŠÃóÒW?™å¥¨¢øø@*ŽmXs?˜M²'†´@*'²Ã-?šPÓ$†@(ªZn0ø@"È»¢w›ø¿'ë…¸Qì?'Î_oÒ?ꟾvÈ´9?Ÿ¾vÈ´9X¿ól‹C•?²-V@,§•p?-<@-»Då_@+ÿ¸Õ¥¹øøÀøÀøÀøAYp¤<#×
AV=q<#×
AU™š<#×
øøøøøøøøøøøøøøøøøøøøøøA€Ý/=©ûçAp5?<›¥ãAfÝ/<#×
AeÊÁ<ÔýôAf-;D›¦AfV;D›¦AvN<?'ŸDÔEgAfë?w¨"1 ‹üAfL˜?~''>[…bAeÙ?aĹ­6Ag-?ˆ&²ò04ÀøÀÀÀÀÀÀÀÀÀÀÀÀ                               F0                     À          À       @kF0                  Star               *  |IR |*                                                                                              AT+? ½å©<¥?Ÿ|í'hr°?–üù»B`Î?¨@,?ùë?³÷І•°×AT˜È?—Îœ°¥NÚ?¯ß;dZ¬?¢"_¦XĽ?¾:!cýÖ?·Îß̃ѱøøøøøøøøÀÀÀÀÀÀÀÀÀÀÀÀ       øøøøøøøøøøøøøøøøøøøøøøøø          øøøøøøøøøøøøøøøøøøøøøøøøø      ÀÀøÀøÀøÀ        ÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀxÙ@0ñ¥Ê*ÀRªJè\@*rQBSÞº?–M Ѝ:@)È£V¢V?•L˜ÜD0@)Ä	ý̙?žNßß5¬@)¨`I B?[¸o†À@)]V¯*?\•Ópq€@)vUÁôÔ?}]œ{O@)ŠóݯÞ?…%—7yØøø@)«lùÑb)?˜O_òü¼@)²ø†åh!?˜NÑ.Mö@(ø¿÷x#?ÒùNéÓ@@!»N^ž{€ø¿¤`ªdÂø8?|"µÜÆ??ç¥ãS÷ÎÙ? å`A‰7L¿òÙ‡+?šŸ¾vÈ´9@,4v)R	@,™­§m—³@+OË)^žøøAUÏ«?UL˜_ö"AR<Ÿ?Vð¸ºÇAMŸV?b×süPHAR¸R<#×
ANff<£×
AM™š<£×
øøøøøøøøøøøøøøøøøøøøøøA\);£×
Ao
=<#×
Ac|î;D›¦Aa <ƒoA`$Ý<oA`¬<uÀøAd+?s>5Å´ª—AaÁU?qÇÞP'ÏSA`!ÿ?^ËFºÏtAb>B?hö«:«ÍÀøAaë…<#×
>×
=<#×
>\<#×
>€<£×
ÀÀÀÀ                                                      À          À       ø                                                                                                                                              ALÝ/?w€0¼áG?—ÎÙ‡+?"SýI±O?¤^_0çÿX?¡©ÿBjޛAMQì?…$Ý/?§
=p£×
?"÷ì5Gài?°®´³ÑSD?°AíHmW@)–µ'FäÁ? .°J=Äd?¤Rú¯?¹Âïÿ+ï@)Š
s÷H¡?›þ£<8H$?¢¼•O»‡´?¶GoÖ&½¯ÀÀÀÀÀÀÀÀÀÀÀÀ       øøøøøøøøøøøøøøøøøøøøøøøø          øøøøøøøøøøøøøøøøø@,¹ÕOçŸ?·Óo~=Á?¿pÚ]¯À?Út֐šíøøøø      ÀÀøÀøÀøÀ        ÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀz@06½±¦Ö™ÀR1çöô¾ƒ@*…4ñ:¡? ¤Ô²e@*eÈZŒ,N?¦®Â°!@)ës~>>ž?£ púa@)SRyƒú?U]°–z@(ÐxL²š?Y^ €@(_Ëuéñ?uëÒÀP@'Í5é×2?u=ñ_pøøø@)41i#€ç?—N¾T÷ú@(·#e<Ó?–NWÏhR@&\T,ë?·Š"²dO€@"v¡w=›'?Úrzitš€¿³Š	Þ?˜âe+ÓÃ?æ‡+Iº?¥$Ý/¿ðE¡ÊÀƒ?¢n—Oß;@*¾eÂÒx@*¨*º¾­O@*ž†@ €øøÀøÀøÀøÀÀÀÀÀÀøøøøøøøøøøøøøøøøøøøøøøATéy<ÔýôASÎÙ;oAUKÇ;£×
AWSø;D›¦AZ¼j;oA^¬;oÀøÀøAY2a?{ߏG0@:A[¸?cʸ–ž=A`²-?v"î9.ÀøAU¸<#×
¼£×
<#×
¿Y™šÀ=£×
<#×
ÀÀÀÀ                               B1Ib-IIe               À          À       @e€B1Ib-IIe            Em*                IR |Em*|*  |V* |EmO|Be?|Em*                                                                            AIQì?Ž¸D‹ÑZ?"záG®{?'…ì=«\:?¢熌w?­²A0Kø&AEj?Œ¬=áò? ?–ŸÀv?®ÆžµbLü?²_ƒôç@)YßüTyÕ?V2ø¶ñª?§'ÍûÔÒ?½R%¼¨'øøøøÀÀÀÀÀÀÀÀÀÀÀÀ       øøøøøøøøøøøøøøøøøøøøøøøø          øøøøøøøøøøøøøøøøø@,Œˆçš®m?–ŒÀmBùz?·ñ¬fa1?Ðl뻥]øøøø      ÀÀøÀøÀøÀ        ÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀzÏ@0:¾P¤]ÀRÈWó@$™'e,*?¤šH`¬@#¤™@dö?²Í"ß¡@#s£?ž¢/?©"ËÚ@#Wp9b:?5ž¸†€@#>Ÿê`Æ??q•€@#2ƒæú?U\wLÀ@"ãYJ!ó›?R
×Í[@"X؅åmg?œÐ½Ütøøøøøøøø?©	k¹Œ~(?š…‡"Ý—ö?åÊÀƒn˜?¯;dZ¬¿õG®záH?ª¬1&é@%ëâ.]á]@&…A1"·»@%$€èȬ@ghõ\)?ó×
=p£×ÀøÀøÀøÀÀÀÀÀÀøøøøøøøøøøøøøøøøøøøøøøARáH<D›¦AAçm<uA2¬<t¼A/KÇ;D›¦A.Iº<¬1A-º^<49XÀøÀøÀøÀøA/Ùè?a4Á¨¬ÀøÀÀÀÀÀÀÀÀÀÀÀÀ                                                   UnkC4šF9Ia      À       @ghõ\)F4Ia                YellowSG*          IR |s*y|*                                                                                              ÀøøøøøÀøøøøøøøøøøøøøÀÀÀÀÀÀÀÀÀÀÀÀ       øøøøøøøøøøøøøøøøøøøøøøøø          øøøøøøøøøøøøøøøøø@&w¥LUC(?¶Yï_žÌ	?Ç">XÖ/ø?ãšXpÚ]¯øøøø      ÀÀøÀøÀøÀ        ÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀzÒ@0:ÒËêN¾ÀRPÖ²(Ý@*
öI›d°?˜NÐ?.Ê@)w.+dC´?•Kû$\@)ZˆûЇî?MԕÞÈ@)T%¦ÇX?a"mûjP@)G0QšÂC?h.1>¹ð@)4±Sp˙?''ëhˆ@)*XPþÜ?‡="ž€øø@)a—çË9r?˜NC1/V@)_úH8?˜O[/¯@(††…X1?ͬÎ@@"q»^e>ø¿uL˜_ö"?"`ªdÂø8?éë…¸Qì?¦‡+Iº¿óhr° Ĝ?¢n—Oß;@,ËJì\@,·üTyÔØ@++Âv1µ…øøÀøÀøÀøÀÀÀÀÀÀøøøøøøøøøøøøøøøøøøøøøøA'(ö;ě¦Avƒ;£×
AgC–;D›¦AcG®;D›¦Aa/;D›¦A`¸R;D›¦A{ÈK?€I©—=žÇAh
¦?x<l—ØÏ:ÀøÀøA`è>?vCåÍOÀøÀÀÀÀÀÀÀÀÀÀÀÀ                                                      À          À       ø                    deltaCep           V* |IR |cC*|Ce*|*                                                                                      AI¥ã?¯;P8&·û?–‡+Iº?­ö‹8§? †w}åÞí?Ã¥ãS÷ÎÙAJJ?¨Qîàª?¡&éxÔýô?°fiÁd¹¾?±øXpÚ^?ÆéxÔýó¶øøøøøøøøÀÀÀÀÀÀÀÀÀÀÀÀ       øøøøøøøøøøøø@,0ïBqôb?ÀÎ{Gæå?ÇåâqŸÇ?âœ2ûŽ€@,އ Ÿt?¾hÔjµ"þ?Ì2
c˜[?è²\8P@+1Òª¬¹?À¡mÊ0E?À',œè;?Û%-ʜ_àCEP       ?¨ˆ
>u£@0+´åOz'?ªpÁ3;–¯?³†'¸¡> ?Ée©Oðøøøøøøøøøøøø@,bMÒñª?Ž"z~K_z?Á&qÙ·?ÓE
ÌÜ­øøøø      ÀÀøÀøÀøÀF       AXbAc@,FhšM?"Ü{–yS©@·|µ`A‰7>Ç+>u@Œzá=Ðå`?ªÀƒøøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀzõ@0<x…LÛ{ÀR•ÝLvÑ@*4Rµ™TÓ?—M×¥â@)±'ýYˆ?¡$`jœ6@)ˆ†®ž?šP‹¢þ@)x¤9Ãì?V`	X@@)b4 ‹[ç?a9	‰@)\
o¹?v4˜+ɸ@)ZKÄPˆ?…	†èøø@)o"#¼Ù?—N=|fÖ@)i"…ÃÊ?—PûÛ@(ÕX§èé–ø@"ö5KÔ'6ø¿ ©*0U2?Ë)^ž	?èzáG®{?£t¼j~ùÛ¿óxÔýó¶F?›¥ãS÷ÎÙ@,ÿX:S¹@,‰ŽSë9Ÿ@+1TCN3jøøAUCþ?UL˜_ö"AQŽó?Vð¸ºÇAL¡Ë?b¼£n/ÀÀÀÀÀÀøøøøøøøøøøøøøøøøøøøøøøÀÀÀÀÀÀÀÀÀÀÀÀÀøAcŠÛ?rܱF^‰"Aa \?q:O‡&ÐNA^ò?]ÀÛ'£HA`zx?x_ö"FtÀøA`ÌÍ<£×
>Ñë…<£×
>½p¤<£×
>…¸<õÀÀÀÀ                                                      À          À       ø                                                                                                                                              AJ¹$?‡
=p£×
?—
=p£×
?&"»ë?¤«°óRr"?¦‡ ñO´AKQì?'° ě¥ã?¤záG®{?˜ž"ºåC¼?°ˆJ¼¼´?³t¿Å}M3øøøøøøøøÀÀÀÀÀÀÀÀÀÀÀÀ       øøøøøøøøøøøøøøøøøøøøøøøø          øøøøøøøøøøøøøøøøø@,–ªK˜"Ç?óB'[s?¨æL¶Î?Ão.Œ†øøøø      ÀÀøÀøÀøÀ        ÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀ{`@0C½­u±ÀRø‹—xW@'¹{Ö;•ƒ?—NбãN@&ʵRÎ?•Läl&@&"}£U?•M'öɬ@&v®fš"?F,à'ßÀ@&¨Ù¡Ræ'?P»©{ @&}§bÏÿJ?iv'"
@@&Fû>ƒÛ«?c4ÕÐøø@&h4Q1ª?–P¥®ˆÄ@&"®/ìlð?"Jø•.@&	Ńø?´zÛÒ=I@#
Xüû
Dø¿¢n—Oß;?ŒwškP°ò?éÊÀƒn˜?Ÿ¾vÈ´9X¿ò-V"?•$Ý/@*l뻥]@*¦ýeÌ@)È×'šøøAC¡b?J6âëC-A?Á¾?J6âëC-A6Ò?R¼£n/A=<#×
A6ff<#×
A4zá<#×
øøøøøøøøøøøøøøøøøøøøøøAqûç;ƒoA_l‹<TýôATb;oAP¼j;D›¦ANbN;ě¦AMP;å`BÀøÀøÀøÀøAOç?r·þ®û+ÀøARffÀ>ÌÌÍÀ>\<#×
>®{<#×
ÀÀÀÀ                                                      À          À       ø                                                                                                                                              A2×Ü?uÆyvŽ?ˆbMÒñª?²7u79¨?–Š®DK‰k?˜}%ŌgA4:*?y™~Á¦þÝ?'hr° Ĝ?Œ<ït—'?Ÿ3Ã{ë2é?©™ O–@IøøøøøøøøA5V-<ð¥ð=_ÆÚ>\|A>šX=‰À©=—Ðò>;KÀÀÀÀÀ       øøøøøøøøøøøøøøøøøøøøøøøø          øøøøøøøøøøøøøøøøø@*tÁ‡lÓ?³20Ô´!Û?º
¶Å@?Òà'Œ6ڈøøøø      ÀÀøÀøÀøÀ        ÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀ{Ì@0Lx¦Ú'ÀQüdàTi@* Wƙ'…?›P$•+'@)8b¹?šQüéŽ@(â6BÊÀñ?OIW²@(¢Á4)©¹?RxJ'@@(±ê¶üSž?^¥Ý-`@(ƒÃ	[(Ü?uÅl8s@(vbÜ˜?{ŠKa,0øø@(¦Ó$pa	?—N1Þ6@(Î)Jï(Þ?–Nsc[$@)B[›ÂÓ%?Ô;"¾k€@"V~ Š(lø¿ ¾
í(Œç?"ŽóMj?ê~ùÛ"Ðå?¦"t¼j¿ó7KƧïž?Ÿ¾vÈ´9X@-\€¥¬ÍS@.i@þÍÐÙ@+üÒ²¿ÛMøøAWñª?Vð¸ºÇAQç?Vð¸ºÇAFYK?]}¿H˒AQ<#×
AH(ö<#×
AF\<#×
øøøøøøøøøøøøøøøøøøøøøøÀÀÀÀÀÀÀÀÀÀÀÀÀøAtƨ?sI¾ó'ªAj£n?sŽóMjAe,=?^Þ˜®¸AdK^?|
V›HÀøAo33<£×
?^¸R<õ>ð£×=LÌÍ?\=#×
ÀÀÀÀ                                                      À          À       ø                                                                                                                                              ADÀƒ?tzþÎҋ~?å`A‰7L?wêF…J'?šY'kÍ®t?'h€úAFV?ëÀT™_?¢° ě¥ã?Žz1…ý?«Ì¶&˜>?¬¬®0ÞøøøøøøøøAF;
;¬<ý*=BAPôÝ;B?«;»<D€ÀÀÀÀ       øøøøøøøøøøøøøøøøøøøøøøøø          øøøøøøøøøøøøøøøøø@-€#¦Î6?j>b;^{?³™7@€p?ŗFBÐ_øøøø      ÀÀøÀøÀøÀ        ÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀ|
@0P©7Ÿ©ÀR%Ÿ#FV&@,
N¦·?¢Ÿñ|íÎ@+L÷Ïu?¬pPšD@+qžˆµ«?¬oÚ›@+©3…?"?`'×Ç @+ۄ†[Ó?gÄk@+1Á€?ˆisŒÅ€@+%O#æãh?–ÿàïÓôøøøøøøøøøø?†R½<64?›"Ðå`A‰?ꟾvÈ´9?«"Ðå`A‰¿ón—Oß?¦"t¼j@.0˜N?ÿ@.¾ «q2r@-ó4?¢­øøAc§?`bMÒñ©üA_hÜ?a4êJŒAYê?ie+ÓÃaA`<#×
AZáH<#×
AXõÃ<£×
øøøøøøøøøøøøøøøøøøøøøøAˆ~ú=È´9A=q<´9XAtƒ<t¼ApÐå<ýó¶An¬<#×
AnŸ¾<e`BÀøÀøÀøÀøÀøÀøAn¸R<£×
?
=q<£×
>áG®<õ>ÌÌÍ<õÀÀÀÀ                                                      À          À       ø                                                                                                                                              ÀøøøøøÀøøøøø@*úó^1
¿?—õ/±7^Ö?£´.µ?º6¨ˆŸÌ9@*óp¬:†?qOÕÝ?™ÑRÃqY?°\{DޛÀÀÀÀÀÀÀÀÀÀÀÀ       øøøøøøøøøøøøøøøøøøøøøøøø          øøøøøøøøøøøøøøøøøøøøøøøøø      ÀÀøÀøÀøÀ        ÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀ}Ò@0o¿
ÇhàÀR.;:h²@.8[ƺÉ?ªì/S@-¤#e'gB?²RÑû#¸€@-ÐSo
‹6?¼è¦dÂ@-•\éh*?mÓƒ@@-•ž?hº?y0kom @-^À,è£?˜ë"áûx@-¨(žàb.?°&ü
gï€øøøøøøøøøø?S©*0U2a?¤¼j~ùÛ#?çƧ-?²-V"¿ôÝ/Ÿ¾w?®¸Që…¸@/¼¾ÂH@0weQ"@/|0Ó£øøÀøÀøÀøAr=q<£×
Anff<#×
AmG®<£×
øøøøøøøøøøøøøøøøøøøøøøAŽQì=‰7LA…dZ<ě¦AdZ;å`BA~Iº=\)A~MÓ<"t¼A}÷Ï=\)ÀøAŠ?wt«£‡YA~Çz?qœàuöý"A~W??W›ý÷èŠAFt?eз=CÀøAm™š<õ>úáH<õ>"zá=#×
>³33=LÌÍÀÀÀÀ                                                      À          À       ø                                                                                                                                              ÀøøøøøÀøøøøø@-ÉÕ¡‡¥?"EütÁY7? c'u)'Ž?·M®I)ËøøøøÀÀÀÀÀÀÀÀÀÀÀÀ       øøøøøøøøøøøøøøøøøøøøøøøø          øøøøøøøøø@0‹Å›€#§?É.œË}At?ÑVíØ55Â?èÀÊ`@0›¬Äï‰?«"Ÿ6'Œ…?Òr
¿ ¼¹?ãF—(¦w@0&tâ*,#?—þD4ã?¶"›'Þ(?ÐÄ~I±ú¹øøøø      ÀÀøÀøÀøÀ        ÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀ~H@0yQœIÀR6ÛðV?@+µâ¼4?—OjVZÀ@*\gDª? %; Í@*:D'rÒ? $"ˆú@*!³\àc?WOú‰±`@**³˜?aôøÄ0à@*N¨mŸd?|}ËˏÀ@)ö³¹ëã?ˆ(£ øø@*#=ï†Û?˜OØB€6@*Fb~³£?™O`ã4ž@)t¸r
{ø@"Ì(ª'Uø¿ª–»˜È?–ð¸ºÇ?ç\(õ\?£÷ÎÙ‡+¿òIº^5?}?¡hr° Ĝ@-èQ£"î@.ß½‹ç)o@,£n½MøøÀøÀøÀøAYG®<£×
AQ™š<£×
AO\)<#×
øøøøøøøøøøøøøøøøøøøøøøA‹(ö<¬1A…'h<uAv1'<t¼AnÌÍ=¥ãAjbN=aG®Ai;d=›¥ãÀøA{œ?u&رÝ]>Ap‡+?z–N‹~MäAk~'?hsÿ¬)ÜAf†Â?zïobÀøAw…<õ?záH=#×
?Š=q>#×
?ÌÍ=LÌÍÀÀÀÀ                                                      À          À       ø                    deltaCep           V* |Ce*|IR |cC*|*                                                                                      AOÇz?¾‡+Iº?¡hr° Ĝ?¿"W`9%»?®®žä\5‹?Õp£×
=qAPÒò?¹Û	í¿Œ?­p£×
=q?¿ç1Òàã?¸Üí¬@eK?ÖE¥ü~k@@)§2z¦K?¤Âð;MJ?Àòº
?Õ@Ï6¦øøøøÀÀÀÀÀÀÀÀÀÀÀÀ       øøøøøøøøøøøø@-ù\5ç÷ò?Á"ƟFxþ?Êt»u6X?åzèo·}0@.éØrNŒ?Áï‰FÃ?ю ßÞ{—?ì*yŸÇ`@,¾.sؚ?·Î—>©Ä?ÅWiÀn?à0àq CEP       ?Ðþ#ªøøøøøøøøøøøøøøøø@-_¼¡ž¥?²™Ð >cé?¸énƒ–M	?ÐZÑî0Ëøøøø      ÀÀøÀøÀøÀF       Aa²Apj@,{?œÎ€?bTÊ\°@·u[[Õ>î{>$Ý/@¡ûç>+@ë…øøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀ~h@0zÂ&€IÀQå&²ò0@+r=d…	:?˜N'+"@*û¼«;k"?¢!¸cºõ@*éÝ[£?£?¦ÑF3¯@*Ï&qô³Ø?ddŸ–0@*±^?qó/ò¨@*ÀÝA:?‹§	æ…p@*'"Ól$[?š@Ò)LBøø@*Ð. EýH?˜M†U¦°@*䏱ùk0?›P=ì®@)Ô̆pn%?Ø:QEP5 @"I
Üšø¿'×süPH?–Ov_Ø®?ë×
=p£×?¡ë…¸Qì¿ó$Ý/ ?¢ñ©ûçl‹@-J;WÄâó@-Éç1Òàã@,y{•¢"øøA`)Ç?]}¿H˒A[—?_!-w1ÅAV´9?gÁ½¥œàA[…<#×
AW®<#×
AV¸R<£×
øøøøøøøøøøøøøøøøøøøøøøA"/=PAy'h;å`BAmxÕ;£×
AjÀƒ<49XAi;£×
AiÎÙ<uA~È´?oèh3Æ*Am6ã?c
ù½ÆŸŒAkDg?f&²ò03¤Ai‡+?Vz•ÈSÁHAi°Š?UY-˜¿ÀøAk®<£×
>\<£×
>³33<õ>¨õÃ=#×
ÀÀÀÀ                                                      À          À       ø                                                                                                                                              AV#£?}±ÿlcq?œ¬1&éy?†xõŽŒö?§Êõ\8?¡©ÿBjޛAV…?'-"wú¡?°ƒn—P?'ó((‰Œ?¹¸ÜU•?§Îß̃ѱøøøøøøøøAVÀ—;[ðV;·íB<¬œA[ž:ãG;"úô<ðÀÀÀÀ       øøøøøøøøøøøøøøøøøøøøøøøø          ø@0a3 @|È?³X{ÆIü?Â>è5E?ß³Nv…˜[@.x"¥Ξ?²¹èîkƒ?ÀPîðc)ñ?à ûƒ@.líoڃo?²Ü¯˜ß_w?¾G[3W?à'{xFc@-óZ§ƒ?¯¦°'ª¸?¾vN:öv?×
"¾@B@-ß³Œdþ?¦fÀÿ90£?²y4I]Áý?Òî0Ê£&áøøøø      ÀÀøÀøÀøÀ        ÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀ~•@0}Wÿ›V2ÀR@6Kìg@+é¢*g?—N"ÿŠ@+ëkajû?œQSQë®@+Ö6;(?¦܎@@+H·}Ã?]Õó3m @+
›aÝpD?e`ú·@*ïHw¹ÇQ?"'-X‡ô@*ø¬Å^š?"o÷Mz"øø@+
ÖúYåm?™O÷	ˆø@+(¶Rˤó?OɘÇ<@) ÿÃd×ø@"èÅï³oø¿a4êJŒ?–R½<64?êzáG®?§
=p£×
¿òMÒñ©ûç?¡ë…¸Qì@-rÖËSP	@-êpóˆ"y@,¥wt«¤øøÀøÀøÀøA]™š<£×
AY<#×
AXõÃ<#×
øøøøøøøøøøøøøøøøøøøøøøA…Sø;ě¦Ay`B<t¼Am;ƒoAk¶F;D›¦Ak/;ě¦Ak`B;£×
ÀøAms'?Œð¶¶àÒ=Ak»™?›áe
EÔ ÀøAl÷?|ˆabñfàÀøAk×
<£×
>×
=<£×
>\<õ>€=#×
ÀÀÀÀ                               F0                     À          À       @eÀF0                  Star               *  |IR |*                                                                                              AX	?‡
=p£×
?£÷ÎÙ‡+?'›qàíì?°L{՝V?«¥ßøù{'AXÀƒ?'nžCL…ë?²n—Oß;?˜ä¶0©?ÀŠ¤3Pe?µ?€H»ÊøøøøøøøøÀÀÀÀÀÀÀÀÀÀÀÀ       øøøøøøøøøøøøøøøøøøøøøøøø          øøøøøøøøøøøøøøøøø@.Ëďª?±°WK@p3?µü•è41?ÐN"áÉ´øøøø      ÀÀøÀøÀøÀ        ÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀ€`@0›óðþ}ÀQçÞ&'d@+fË*Å?šP›@*Þ,C¨?•L!»D@*É
Y…Í`?£N³Ü°@*¾ŽØ!{?c…Kp°@*žË*\(?pˆ|"ˆ@*âŒ¥Â?‰*¢(Dd@*¤®tïRª?—MêKmdøø@*³ï}"›æ?˜L%÷hš@*ºŸ÷ÊâÄ?šMöÚ>@*íì7›?ÙBzB<À@"ó½¾]ß|ø¿j6âëC-?"÷ÎÙ‡+?í&éxÔýô?¡hr° Ĝ¿òÀƒn—?¡ë…¸Qì@-)ö#l@-¢LƂ/ñ@,_/ºîîøøA_G®?[ÚQÎ_A[á?]}¿H˒AV.I?gÁ½¥œàA[\)<#×
AW
=<#×
AVff<£×
øøøøøøøøøøøøøøøøøøøøøøAƒÔþ<´9XAw‰7<oAl;£×
Ai²-;D›¦Ahå`;D›¦Ai
=<e`BA}
"?pE®_ú<Akã½?bn—Oß;Aj7L?dÌ«>݋aAh¹Œ?WÆ:âTAhíú?UD4ã6›ÀøAjff<£×
>\<£×
>\<õ>™™š=#×
ÀÀÀÀ                                                      À          À       ø                                                                                                                                              AUp¤?tzþÎҋ~?/Ÿ¾vÉ?‰èœ6,ø?¨=ÐE'Q~?¥€ÿnàˆkAVV?¾AÏß?°£×
=p¤?–砍©¡?¼mŒ?>?±hoU"qDøøøøøøøøAVKc;Ùð¢<ÛÂ<ØA[$w:®I;‰Ê<;|ÀÀÀÀ       øøøøøøøøøøøøøøøøøøøøøøøø          ø@0KS`Ð$p?·û°&äp?Á'ü׬yÆ?Þ÷na«@.dƒ©mL4?ÄoŠÒVy‰?Äî4%¡z9?à=áâß@.;l7`¿]?ÂËdͅ?ÈË Â€C?å,÷Do›™@-ÞZݜ'é?£FÁ…pí©?¼}Eûâ¹ô?Ö}¦Z@-ÌÛ7ɚé?¤`ëÓ"Q?¶®Ä<õ³?Òë‰Pv:øøøø      ÀÀøÀøÀøÀ        ÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀ€Ì@0¤…ÂL@JÀR(4Òo¤@*û 8!Ó?›NBÀ¾@*MmÛ*Z?›Q¡<Ƕ@)Öò°ë‹ä? ¦QjÛ@)¸g¹?Y_vö5à@)¶‹°³vQ?bElaP@)¥mZo:C?†ß 4l@)•Û¯ÆÇ?'.Ëé4øø@)"Ý+(Ý?˜O,1Ÿª@)ž_š!?˜O
sñ–@)ß0˜mƒž?×ÞÓé@@#
Ƨyìø¿‡Á½¥œà?™‡+J?òffffff?­²-V¿ô"t¼j~ú?£t¼j~ùÛ@-Öõì€Ç;@.׺ˆ&ª@,‡óy³øøA]Z?Z6âëC-AW{³?Z6âëC-AN'?b×süPHAW\)<#×
AO×
<£×
AN=q<£×
øøøøøøøøøøøøøøøøøøøøøøAŒ"=‹C–A‡j<¼jAv{<ƒoAnÌÍ=+Ai©ü<oAh¼j<oÀøAwýô?s'^±¬Amá±?qx-8Go*Ai2a?`nãª2nAiáH?€3¤r:¯ÿÀøAp<£×
?hõÃ<£×
?0£×=LÌÍ>ð£×<õÀÀÀÀ                                                      À          À       ø                                                                                                                                              AK×Ü?zŸ€¹Méî?™XbMÒò?8p‰Õ×8?¦X£/D'*?­²A0Kø&AL÷Ï?"¼]Ä?£•$Ý/?Ÿ	½îãx
?´6­;7
³?»dZ¬1øøøøøøøøÀÀÀÀÀÀÀÀÀÀÀÀ       øøøøøøøøøøøøøøøøøøøøøøøø          øøøøøøøøø@.ë'E¿&ò?Ãc^t)ˆ?ѵ¸37»?æ&k¤"ÈŸøøøø@-ÂðZpŽÞ?¡IÿþR€Ö?´#æ¨ÚÃõ?Î/×^ FÇøøøø      ÀÀøÀøÀøÀ        ÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀ3@0ªõU'"ÀRK`ú@*†8í,~â?•LzwÊF@*FŠäáü?›N-"<@)á:æ@U ? £ñYÝX@(¶*ò?P­jsMÀ@("9Xo"ä?U>Pg(`@'¤ò¾w0À?kʏÍ0@&íK§SU¬?lȔôÛÀ@!Î±?ÿ¢ÍM^@)m:pæn?˜P›¦ô'@(àåÕÔ?—NmŸ€@&}"%a€?»"ì]ï€@ ­€÷©'?É]ùOáÀ¿ã¼ÓZ†?•µsê³g¡?êñ©ûçl‹?¬¬1&éy¿òj~ùÛ"Ñ? å`A‰7L@*–Ñ|^ö0@*‹'÷
è÷@*e:uFÔøøÀøÀøÀøAR=q<#×
AO×
<#×
AK\)<#×
øøøøøøøøøøøøøøøøøøøøøøAQ?}<t¼ASº^;D›¦AU7L;D›¦AVj;D›¦AYo;D›¦A]?};D›¦AX5??ƒ±³kÒ·ÀøÀøÀøA_
?z@RÖf©'ÀøAV{<#×
<õ<#×
¿€<#×
=áG®<£×
ÀÀÀÀ      pYSO                     B0.5Ib                 À          À       @h@B1e                 Em*                Em*|*  |EmO|IR |*  |HII|Em*                                                                            AH-?¦‡.]
?–È´9Xb?½ç…µ·'?¡ÉéÃ}˜²?Û¶E¡ÊÀƒADE¢?«d`Ò¨®à?¡G®záH?¿£~õ©e?©Îod;é»?ÜÌÐþŠ´úøøøøøøøøÀÀÀÀÀÀÀÀÀÀÀÀ       øøøøøøøøøøøøøøøøøøøøøøøø          øøøøøøøøøøøøøøøøø@,wO
"M?©¥^ɹòÕ?³em­'"ª?ËóU͑ïøøøø      ÀÀøÀøÀøÀ        ÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀ€@0°Âø7´¢ÀRQ{xFb»@)爗ÿ¾Ú?˜NZõä@)WìèŠG?˜M¤ïÙ<@)DÝÞª?P2tl@)<ÀKÀ¦?S#}Àï@)ºÛŒî½?^8Þ|Ý@@(û/ßÙÎ&?|"«™ø@(ì£ú– ´?•öÿhìøø@)FoqØü?—NHPÀ¤@)R¥+g?—M"Oë>@(c«™³Ú ?ͅ¨NYÌÀ@"ÀÀó{ø¿¢GE8ï4×?'hr° Ĝ?ð¬1&éy?£÷ÎÙ‡+¿ôÐå`A‰7?šŸ¾vÈ´9@,˜í÷­K@-µ+
oŋ@+oÙ×wKøøÀøÀøÀøAMë…<#×
AHQì<#×
AG33<£×
øøøøøøøøøøøøøøøøøøøøøøA‡ Å<ƒoA®;£×
AmC–;£×
Ag;D›¦Ac‡;D›¦Ab-;£×
A'£?|¥½"J¥@Am9Á?vô8K èBAg°Š?€]¥q"ÀøA_ƨ?x¾r–öQ+ÀøAip¤<£×
?LÌÍ<£×
?&ff=LÌÍ>Ñë…=#×
ÀÀÀÀ                               F5                     À          À       @cÀF5                  deltaCep           *  |IR |cC*|Ce*|V*                                                                                     AH•?½'hr° Å? A‰7Kƨ?Æã´oÞµ?°H­î»4?Øõ\(öAIA‰?Á&éxÔýô?¨´9XbN?Ãәo¨.ˆ?³È÷ê‡É?؛¥ãS÷ÏøøøøøøøøÀÀÀÀÀÀÀÀÀÀÀÀ       øøøøøøøøøøøø@,Éߒ<º?¹çmbS?ÒóH_¬;?éÝM̨.0@-¦95Ñ®?¶½
º*?ןSô?ð
+[³Õ˜@+'#9Ž"?Â{þš*`?Ív«øbT˜?ä‹&YZCEP       ?¥ù·({ð@0Å[Ývh<?©Y>_·¼?µV&I¸'F?Ë&¿‡iì-@.p:¸b²}?¹Tÿ5Õ¤ã?Éwsÿ×H?Û^R›®FÐøøøøøøøø@,WªÍžƒä?ÉwÀ*ýڌ?ÔÂŗ¤Kú?çYœ¾è¼øøøø      ÀÀøÀøÀøÀF       AXffAd"@/êK¶··'?ð	yü@·}V§GØ?ùÛ>¯ @£
=>bMÓ@Z-øøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀ'û@0ËTów[ÀR·bØ<m@,p9Yê"á?žM½½ŠÊ@,kpj¥?¤'n_@,"sÑ.?©GÊÆ@+Ó¤'8ñì?dCf‡E`@+Ó
9ÑYþ?m—­Äv@@+Ò¯À&WÚ?'t½;t@+çdcñ"?¡%ۗøø@,sè²PG?ŸKÛ<ª@,/QŒÔ¸?£œTm"@)-ó";yø@"
=þ^ø¿™e+ÓÃa?æšÔ,<Ÿ?óG®záH?° ě¥ãT¿ôZ¬1'?§
=p£×
@-ìzôŒ@.I¼w3"@-<ý°šgøøAf[À?b¼£n/AchÜ?b×süPHA_[À?o!-w1ÅAc…<#×
A`Qì<£×
A_×
<£×
øøøøøøøøøøøøøøøøøøøøøøA…E¢<oAzvÉ<D›¦AqSø<oApMÓ=49XAoûç;ƒoApÀƒ<£×
ÀøApç?s'$17°pAp_p?p;¶NGAo¡b?bYž×ÆûÒAq@O?jbí5" ¼ÀøAj¸R<#×
>…¸<#×
>™š<£×
>€<õÀÀÀÀ                               F0                     À          À       @^€F0                  Star               *  |IR |*                                                                                              ÀøøøøøÀøøøøøøøøøøøøøA_"A:"·Ø;/;ôpAc\™:(ò;,âL;ШÀÀÀÀ       øøøøøøøøøøøøøøøøøøøøøøøø          øøøøøøøøø@/jR&=k?¿}¶åû7?Ð	'?ŠÚd?åý¤-føøøø@.'ßµÝj?©ð€0<î?¨e5,Ò,?½)V:Ÿ8?øøøø      ÀÀøÀøÀøÀ        ÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀƒM@0Ðá´»^ÀR»bA=¸@.žKæÝpâ?§ŽmßýÙ@.¬õ"ë?º—£ò€@.Tcþ§?Ákë¾ãǀ@-I벀?m.¦Zp@,é¡BΔ$?u7¾–°@,£éÛВv?™ÙÔNv4@+Öÿ"'¥?Ÿ"¼ºU¨øøøøøøøøøø¿"àÞ҈Î?¦_Ø­«ŸV?îzáG®?µ$Ý/¿ôIº^5??¯¾vÈ´9X@.ƒA¿½ð'@.UæÎ-@.€q?|ÌøøAuی?kÚQÎ_AsÁU?o!-w1ÅApG?ye+ÓÃaAtQì<#×
As
=<£×
ApÌÍ<õøøøøøøøøøøøøøøøøøøøøøøApÐå;£×
ApŸ¾<¼jAr°!<49XAu;D›¦AyÒò;£×
A~°!<oÀøAq²?6†¤ÊODAwe,?oÀ~áAyÊX?XCä/ÑA€?m×컝oÀøAi<£×
>\)<£×
¿!G®<£×
>Ñë…=#×
ÀÀÀÀ                               B0-3IIIe               À          À       øB0-3(III)e          Em*                Em*|*  |IR |Em*                                                                                        ÀøøøøøÀøøøøøøøøøøøøøÀÀÀÀÀÀÀÀÀÀÀÀ       øøøøøøøøøøøøøøøøøøøøøøøø          øøøøøøøøø@0 …±…?Á›wÀ*ýÛ?ÎK#)zͧ?çÊ#9Àëî@0NxxšF?ÀqyŠ˜?ÑJDpÈ??ãkn
#Õ@09•x¢©
?°DŸlAqº?º´•äÙ3?Ó\pC^úaøøøø      ÀÀøÀøÀøÀ        ÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀƒg@0Ò­æW¸NÀRNUu}ZŸ@(œVÂ?—Nµ	¯¢@'¸7­­¹?šMí4Œ´@'€ïü~À"?™O£'"Þ@'~*ç`?Fál>O@'m÷<!?P\suO@@&ù>öÔ?g6`šý€@&á:aíµ?l	ª°øø@' -'{õ?—P]Ő@'5òíú´Þ?•K˜þ@'øw«W
?À½ùÀFò€@!ÞÁN Ðø¿ò䎊qÞ?Žì¿±[W??ï…¸Që…?¢n—Oß;¿òE¡ÊÀƒ?™™™™™™š@+0¨°Ñå@,=q?}@)ÝuÀv}5øøÀøÀøÀøAC
=<#×
A=ë…<#×
A<(ö<#×
øøøøøøøøøøøøøøøøøøøøøøAƒÂ>‡+A|->wÎÙAc
=>|í'AZ´9>r°!AW;d>Z¬ASÛ#>m'hAzJ?ƒ_=}9ÃÀøÀøÀøASñª?spŠ¬–Ì`ÀøAY™š<#×
?n{<#×
?@<õ>ð£×<£×
ÀÀÀÀ                                                      À          À       ø                    deltaCep           V* |IR |cC*|Ce*|*                                                                                      A7/?¤ýߔO­½?'&éxÔýô?²>	P
ÚO?œ	­þ«l?Éûçl‹C–A7'h?žùÀJÞJ¤?™™™™™™š?³TË3o™?£QœIwB?θQë…¸øøøøøøøøÀÀÀÀÀÀÀÀÀÀÀÀ       øøøøøøøøøøøø@*óN.qw?¢F?'Ó›?Ë8R[ÝF?ä‰-°¯@+ýÆ/èA?Æc tØëw?ÐÞ[½(ó®?éÓ ‹æ9€@)´HZ<~?¼¥¾Êý5k?Çꂪǒ?à贏‡JÀT2CEP     ?ÕÑòt|øøøøøøøøøøøøøøøø@*ùXûC؝?½+²5qÑÔ?ÀâŸòÏü?ÕS~,UÉ`øøøø      ÀÀøÀøÀøÀF       ALå`A\Ĝ@@z€Px?Fã}zV@·‰úÎFI?
~ú>¶E¢@¬b>>vÉ@ŽfføøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀƒk@0Óy¦µÀRî4üa@#tiM"¦º?›Pè¦@#ë
k?˜NÝuš@"ø€#Æ
?—LLȓt@"‹~^9ú@?1™=r1€@"v=.¯ Â?69ï–6€@"Pޞ%¶?Uµñ¡Îà@"6Åü_Ü?I©­£@6
–@`?Z¾¥Ð6 @!½Tã°ÇJ?—Nnœ¯
@!œëS÷‡ô?"Kl:…à@ øŠL֛Ò?˜LÂK/ø@ŠG·$?¨Š9¢€¿°Hð¹?œ]cˆe"¯?êV"t¼?«"Ðå`A‰¿ò^5?|í'?¦"t¼j@"ªz…\!@#]³Ä@!º`o¬`F@e õ\)?â\(õÀøÀøÀøÀÀÀÀÀÀøøøøøøøøøøøøøøøøøøøøøøÀÀÀÀÀÀÀÀÀÀÀÀÀøÀøÀøÀøÀøÀøÀÀÀÀÀÀÀÀÀÀÀÀ          BSG                  A2Ia:;LBV              À          À       @e õ\)B9Ia0ek             BlueSG*            V* |Em*|*  |EmO|IR |Em*|s*b|*                                                                          @ö£×?Íhr° Ĝ?—
=p£×
?à™Ò9X?¡Ù¿#–Ýý?ø-V@ò…?È1&éxÕ?'n—Oß;?àTÅT2‡<?'±i™÷k?÷ě¥ãSøøøøøøøøøÀÀÀÀÀÀÀÀÀÀÀÀ       øøøøøøøøøøøøøøøøøøøøøøøø          øøøøøøøøøøøøøøøøøøøøøøøøø      ÀÀøÀøÀøÀ        ÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀ"`@0ä0±x³pÀR.6Љ@)¡‡ÓbÕ?˜O¡"1P@(Ö.ûÛƀ?–Jøk²&@(ŐW™åD?›P_^"@(…åâ
?QÒ¤¯`@(s2>f]©?Vµh @(2HslF`?v]Óa!0@&ñ™1;l‰?jã
ºj0@#ÈÄ8Ý?±¬˜8§€@('ü{
¤?—Nu	¹@(m77Ë?–LŒ­@&ÆqËVN?¶›òïàž@!¶/LÛ=ƒø¿°ù	k¹Œ~?'×süPH?ë
=p£×
? å`A‰7L¿ò^5?|í'?šŸ¾vÈ´9@+g&ÐNa@,1‡aˆ±@*yÜPÎN­øøÀøÀøÀøAJ{<£×
AE™š<#×
ADQì<£×
øøøøøøøøøøøøøøøøøøøøøøA{¶F=¼jAi=q©üA^¬=8QìA[¸<ÌÌÍAY;d<oAY?};£×
ÀøÀøA]B[?}b{ö£ðAZá?fåŠ2ôIA[™1?si3 @|ÈÀøAZ=q<#×
>×
=<#×
>³33<#×
>\)<#×
ÀÀÀÀ                                                      À          À       ø                    deltaCep           Ce*|IR |cC*|V* |*                                                                                      ABë…?ŠŸ¾vÈ´9?£×
=p¤? ‹o4kA—?›ë@UZ¥h?»"Ðå`A‰AB¥?Ž5?|í'h?Ÿ;dZ¬? ËáëBÚ?¬•|Ôfõ?ºŸ¾vÈ´9øøøøøøøøÀÀÀÀÀÀÀÀÀÀÀÀ       øøøøøøøøøøøø@+ná|?¸†
7Rè?¹©Œ"Îí-?ÒkÓ¶% @,
àÛéõ?¸g}=?¾Z«"†—®?ÕÝÄðœÙ@*À«'?±fg 1–ò?³e‹¼?̤Ö%@T2CEP     ?²·½@Nøøøøøøøøøøøøøøøø@,S~,UÉ?­$¿ÒéF€?ÀT=Y|Èþ?Ú¬¯öÓ0"øøøø      ÀÀøÀøÀøÀF       ARáHA]&é@8:"ÅõB7?M='¨»uŒ@·r¨<òϖ>NÙ>»çm@r°>.{@MVøøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀ"ç@0îó¡LìBÀR!yŠ—ž@+'öæà'?›L(¬\@*Ê®û9‹?¡¤ÛI§;@*®#p?£žä€d0@*Š²Äñ*ï?]'ÿ@` @*viΡë?c:Q »`@*sÍ°;Ý?‰ìÚL~è@*V¡"*íÇ?ŒÓZ…#"øø@*Sd©ÇÄ?˜O:™@*pão¾=?™Nûz
Ä@)"m9ÜÁDø@"hf«©yBø¿'¼£n/?¡ø -à
?ï;dZ¬?­²-V¿ôÙ‡+?©‡+J@-´IýzÂ@.G§¨PÂ@,½ïÇ£˜ øøA`®?]}¿H˒A['A?]}¿H˒ATs'?fð¸ºÇA[×
<#×
AV=q<#×
ATÌÍ<#×
øøøøøøøøøøøøøøøøøøøøøøAJ=¾wA|Z<Ý/AqP<49XAn1<D›¦AkÊÁ<¬1Al=q<ÌÌÍÀøArÎ?scõrÞCîAnYK?rŠçO/<AkŠ	?a
8ÅCAkêK?yÐ >cèÞÀøAlQì<£×
>¸Qì<£×
¾W
=<£×
>\<õÀÀÀÀ                               AFA3kF5                À          À       @h€(kA3mF5)            Star               *  |IR |*                                                                                              ASS&?tz€¤« ? A‰7Kƨ?'¥þV݇Z?§•:H?.ÿÇËÜAS£×?"¼~ ïÏ0?¬j~ùÛ"Ñ?¢(cÌX2Ç?½ê«%(®?¼j~ùÛ"ÑøøøøøøøøÀÀÀÀÀÀÀÀÀÀÀÀ       øøøøøøøøøøøøøøøøøøøøøøøø          øøøøøøøøøøøøøøøøø@-ñûçl‹D?§
A1"·»?¯ø&AÞÕ?ɀش5øøøø      ÀÀøÀøÀøÀ        ÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀ"ê@0ï9ó@ÔÜÀQòš,fX@*³ÏCE–?˜O¼º{®@*
žX??šM¡¦ž@*—±oZ#?¡$Ú Àf@)Õ×{—G?_"¡ü@@)µB$}À¿?f²|•Aà@)¨]5þÀ)?"³Âd4@)›m¼'£?…¸»
øø@)üT Ñë?—N·ä{¨@*ë¶8ý'?™N#FÆ4@)™ˆïI\¨?Ԑéâ.€@"ÍNd*xø¿‡Á½¥œà?"t¼j~ùÛ?ðV"t¼?¡ë…¸Qì¿ô=p£×
=? å`A‰7L@-@%"ôÇ@.èò@î@,)¼©iøøA[ªÎ?Z6âëC-AWkº?Z6âëC-APH?c©*0U2aAX£×<£×
AS
=<#×
AQ<£×
øøøøøøøøøøøøøøøøøøøøøøA…"u=È´9A{×
=ÌÌÍAml‹=©ûçAh£×=•Ae?}=‹C–Ae™š=‡+A'&é?wë¯#c²An©ü?iÎ_oÒ Ah•ê?qA¦"}æAe'h?^Ñ|^ö/AdY´?]ÕÓ܋†±ÀøAhzá<£×
?zá<£×
>õ<õ>×
=<õÀÀÀÀ                                                      À          À       øF                   deltaCep           Ce*|V* |IR |cC*|*                                                                                      AN_?­Òñ©ûçm?žvÈ´9X?³‹–¡—"Ý?©¸ºÇË)?Í?tŠ˜AODÐ?¯¾€Ù¯3_?°A‰7Kƨ?´`ȗ³æL?¸÷eýŠÚº?Ï+
oŊ¹øøøøøøøøAP=¼–‰=ɏ`>›§AUæR=5º,=Ñã">[X@ÀÀÀÀcepheidøøøøøøøøøøøø@-vÎ¥ûb?Á'êQ&"?ƼÌr?âƒ4¿Y`@-åVÈÝ^ò?÷lt÷èü?ÌSZ˜¯Jý?瘷ˆð@,rw=/z?¿z³«Ì?ÁàºÖ½/?Ûiʂ¡'@CEP       ?Õàÿ?\A@0Êç'Jð¿?·°
kùM?͹]nÆ_?âoô8L@.ÁT§ø.?ÀŽ«ÿÍ«?É7ȃ¼ãv?âR*o?Rü@.XÈîñ»?ÀÑ|^ö/?ÂçWÒú¹D?֐÷3¨£ù@-kb¥ç…¶?²Ò—çè²?¿—žl½£?×CÔk&¿‡@-:zé«)å?°ÁÏBÈÒl?¶i	Xï/x?Ó9:´0ô•øøøø      ÀÀøÀøÀøÀF       A_º^AláH@&UCÛ!#?óøŠÀ¸Â@·yÎî=>àĜ=Oß@›\)>¬?Ân˜øøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀ"ý@0ð‡eºnüÀRoyåŸ+ª@*žÓ¸D®?˜P"»€@)öº""?™M]ÞÒ@)º>wmáÆ?›O™cnÀ@)²xhL?`'šäS@)Õá_aî?hoXžV @)ÁdŸ¹ÚŽ?‡$MÌ((@)ÀO'/?'–ñÌøø@)ʘ£¬µµ?—M¬,@)ÌdF؋?˜P)6A@(€Yùÿvø@"Ñëcõ~ø?œàuöý!ÿ?':)Çy¦µ?è ě¥ãT?£t¼j~ùÛ¿ó\(õ\?²-V@,ÙVÀÖõE@-ŒµVŽ'@+ÙI@»±òøøÀøÀøÀøAS×
<£×
AO33<#×
AMp¤<£×
øøøøøøøøøøøøøøøøøøøøøøA"^5>ì1As`B>´¼jAj5?>¬1AfÔþ>o²Ae¡Ë>\)Ac‰7>1'Awàv?xä2DêAeƒ?zT?uŒÀøÀøAg¬q?}4XÍ °ÀøÀÀÀÀÀÀÀÀÀÀÀÀ                               F5                     À          À       @k@F5                  deltaCep           *  |cC*|*  |IR |Ce*|V* |Ce*|V*?                                                                        AL‡+?'ñ£EêÅÜ?œ(õ\)?¯6ŠÖˆ7r?§í'?2D÷?Ł$Ý/AL¾w?žùáØ͌?¨õ\(ö?®ÈB#þÀ?³Cxˆ§Ú?È ¼8*ùøøøøøøøøÀÀÀÀÀÀÀÀÀÀÀÀ       øøøøøøøøøøøø@,ú{tÔð?ɼŖ©þo?Ы8òíŽ?è@1ùçÓ@@-š~µ5?ÑVHä¡ú??Ù'@BY3?ü™Õ7Ψ@+äà\ÉX?Ãܑ}w¨?ÇpõB§²Š?âY<"è€CEP       ?äLÁ=Úú @/ÖZUÖ?±ÜÐP?¸Åv¨d?Îázû]øøøøøøøøøøøø@-yDŽO¹?ºË·ùÖñ?ÁP´£`B?ÔÁBá& øøøø      ÀÀøÀøÀøÀF       A\‡+Ah1'@'÷[³"ý*?•:a$Þ@·sƒn˜?ƨ>o²@‡=Ðå`@¾§ðøøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀ…Â@0ý((=5ëÀRûƒ¶@*Pûá§0D?—O=ä2ì@)ÇòŽQÌ?˜MçìQ@)â;2 vË?šPæá"Ø@)ÎUYƒ6–?Yðb?«@@)³ù[1pù?gmÿ'Ú`@)ªì¯8x?†ok¡n<@) RJ[0i?ïNééøø@)ªïÞUD?˜NÛÿ¤@)©;Çb¸µ?˜O¡"1P@('Y.È1j?ÎÃÙ£;À@"{<^fDø¿tzáG®{?–»˜Çâ'A?ñ÷ÎÙ‡+?¨"t¼j~ú¿ôéxÔýó¶?¡hr° Ĝ@,,×Ï_N@-ð#éê@+"}=B€®øøAXkº?Vð¸ºÇAS%?Vð¸ºÇAM÷Ï?b×süPHÀÀÀÀÀÀøøøøøøøøøøøøøøøøøøøøøøA"Qì=,1A{t¼=›¥ãAkp¤=¼jAg <t¼AexÕ<Ý/Ae;d=8QìÀøAj©"?Œä!}(IËÀøÀøAbxÕ?'­§m—³ÀøAa¸<#×
>ÌÌÍ<#×
>\<#×
>…¸<£×
ÀÀÀÀ                                                      À          À       ø                    deltaCep           Ce*|cC*|V* |*  |IR |V*?                                                                                AL¡Ë?£SñÜoØ?›dZ¬1?¦©Eßaô?¨ÙQ?´‰?¿|í'hr°ALÝ/?¦0iÐ?¦§ï²-?­Ñv¹Ã?²'=ª…z(?ÈÔýó¶E¢øøøøøøøøÀÀÀÀÀÀÀÀÀÀÀÀcepheidøøøøøøøøøøøø@,h]wå?ÆX@?-Ì?Èä1"ÿЉ?ßÐ_Ø< @,ø-Üìn`?̸…%Ë@8?ÏÂÊfùÄ?ã˜{œë€°@+þa
¦6?Âo¿`ñ'?6 sw¦?ׇw{Ï T2CEP     ?©`Åt£$;øøøøøøøøøøøøøøøøøøøøøøøø      ÀÀøÀøÀøÀF       A[¶FAf¬@$^KUhè!?%îÇÉ@·t"ŒT6¹>°£×>1&é@—P=Ðå`@²øøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀ…Ê@0ý¾ne8iÀR> öðŒÅ@+^ÉΗ|ª?˜OÑÇ\8@*Þ,C¨?•L!»D@*´¼Uòžë?¢¢ž-ú@*¥ª§ ?Z©¾X
@@*˜Ò疳ž?dàø¢ð@*~#:Úp?{RÇ5À@*›ü¦jd0?°|ÔNLøø@*Ë¥Ern?™OçHvœ@*×BoF¯e?›O3J$@(Ë3·ø@!Æ+\v$ø¿¦»˜Çâ'A?"t¼j~ùÛ?ñ$Ý/ ?¤záG®{¿òÙ‡+?Ÿ¾vÈ´9X@--gwžZ@-­`"¥Ï@,XÕùœ9øøÀøÀøÀøA[33<£×
AV¸R<#×
AUë…<£×
øøøøøøøøøøøøøøøøøøøøøøA'Àƒ;ě¦Ay
=;ƒoAl Å;D›¦Ai'h;D›¦AhÐå;D›¦Ahå`;ƒoAe,?"$咖pAlxl?ryJoAj#£?{J©q}ñAhHé?gædM‡rAig8?'fºI<‰ôÀøAjáH<£×
>Ü(ö<£×
>Ü(ö<õ>™™š=#×
ÀÀÀÀ                                                      À          À       ø                                                                                                                                              AU®?}±ÿlcq?¢Iº^5??':qº?¬,x.?±ë€:ÔèAV{?'h€ú?±xÔýó¶F?™uQ»´v•?¼	tBÈ?³t¿Å}M3øøøøøøøøÀÀÀÀÀÀÀÀÀÀÀÀ       øøøøøøøøøøøøøøøøøøøøøøøø          øøøøøøøøøøøøøøøøøøøøøøøøø      ÀÀøÀøÀøÀ        ÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀ†S@1Á½¥ÀRC®tòñ$@*œA'DËû?Ndçä@)Öâ?kTÞ?§ŸNf@) +ùÊ­S?¡¢¬ÁÚµ@)UÛY@|Í?Sc¥/nÀ@)RŽCí
ã?\ðgõ`@)>W"ì?vnÚx@);ÎåûC$?ƒbÉ¸øø@)7(ïíü¾?˜Nò®›ü@):™tX+?—NPš(@)ŠÊ?Ùê°$¶Ä`@"[v-E'‹ø?b¼£n/?Ž¸Që…¸?ï…¸Që…?Ÿ¾vÈ´9X¿õ+Iº^?™™™™™™š@,.VŠPPz@,¿Ígý?@+7s:Š?ŠøøÀøÀøÀøAT(ö<£×
AN¸R<£×
AMp¤<£×
øøøøøøøøøøøøøøøøøøøøøøAƒ¥ã=•A}/=ƧðAj^5=—PAe;d<ýó¶Ab—<TýôAaÛ#<ƒoA~Åm?ŠªÁ	J+Aiç?z
Ø¡eÀøÀøA_Ðå?x˜²éÌ·ÔÀøAfáH<£×
?#×
<£×
?\<õ>ÌÌÍ<õÀÀÀÀ                               F5                     À          À       @f F5                  deltaCep           *  |V*?|V* |Ce*|IR |cC*                                                                                AJi­?›"¼ÃjM|?›¥ãS÷ÎÙ?¶.ÝcÊ?¦üK?™s?ÊÐÜüŸÜAJ¾w?©™ˆžŸ"?¥ãS÷ÎÙ?¹rÐ×ôH<?´>´pµtÁ?ÑV"uøøøøøøøøÀÀÀÀÀÀÀÀÀÀÀÀ       øøøøøøøøøøøø@,!äG¨?´AÙå'Y,?ÅV'2æ	B?å‰7{ŒP@,¼Cšm4'?¸¿''g=?Ê)r\÷‹?ì¶ú8Ð@+1ƒ<±è?§EàIwÅ?¿)OgàT?à7âe½ðCEP       ?Џà²1øøøøøøøøøøøøøøøø@,zmæÎ?©ߙX+:?Âí«Õ€s?ܗJ4¸øøøø      ÀÀøÀøÀøÀF       AY\)Adj@)'
½WäÃ?ŒY?6vµ@·w4ûTŸ•?l‹>vÈ´@•=ùÛ#?0bNøøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀ†¥@1a0œþÀR!d©ÍÄD@(p[L¯°?šQ@_L@'_/"Ó?šN‰Ã­ö@'>·òl?—LLȓt@&àä:1md?HTÓ{ÏÀ@'$åm…?P­qSœ€@&Ŷ—ç?rwèŠj@&ïðƒ'Õä?p–E´ðøø@'"¯ï?—L†=D¨@'=ªù¾Ž¡?"K ¸'¬@&l*ÈnD?»Dê¢3§€@"¡ß6¹Ó?Úï-7 ¿|¬1&éy?'n—Oß;?ê§ï²-? å`A‰7L¿ò§ï²-?œ¬1&éy@+©—=žÇ@+ò¦óõ/Â@)Çʅʯ¼øøAGe•?M}¿H˒AE'?PbMÒñ©üA<S&?Vð¸ºÇAAG®<#×
A:{<#×
A8zá<#×
øøøøøøøøøøøøøøøøøøøøøøA…\)<e`BA€r°<‹C–Aaçm;D›¦AY?};D›¦ATV;D›¦ARýô;D›¦ÀøÀøÀøÀøÀøÀøAU¸<#×
?+…<#×
?zá<#×
>Ñë…<#×
ÀÀÀÀ                                                      À          À       ø                    deltaCep           Ce*|IR |V* |*  |cC*                                                                                    A8£?Áó¶E¡ÊÁ?"ýó¶E¡Ë?Å~ª*
•…?£
}—"ã?ÝV"uA9
"?½ó¶E¡ÊÁ?œí'hr°!?Æ?̞©£Ó?§ÿ—û3èe?Û÷ÎÙ‡+øøøøøøøøÀÀÀÀÀÀÀÀÀÀÀÀcepheidøøøøøøøøøøøø@*èá'Ì)H?ÌûþMx?ÑÕ¹¨ñl?ê)èn>à@+Ók-B¬?Ò21H}
?Օ¾êz¿?ð´–[±¨@)…!²U#ö?³vÏ…~´?ÌÁñd~ª?ä¬ü 8T2CEP     ?ҏ"£äèøøøøøøøøøøøøøøøøøøøøøøøøø      ÀÀøÀøÀøÀF       AKt¼A[¶F@@ό­"š?N¾1(–÷ÿ@·s@"&þ?
Òò>µÂ@«Sø>9X@‡KÇøøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀ†³@1
>Õ'å!ÀQì:Ÿ8?@'ˆ[ÍUÆ?—Nr
™ @'I)»–@?™Nӌˆ:@&ìSàÒ¶Ú?•K1ëfø@&âuI¼ae?OE#þé@&ÐÈ×ße`?XTÝRWà@&Ò'—AM?u(]†@@&»Íh‡?rEkä øø@&×õ ¿æ?–LÿiÁr@&ÔÆÒ0›6?•MV¶|@%åM™Àé?²Sý›'y@""âè¨/Ã?ÖÜR7¯Õ¿!-w1Å?•ÏªÍžƒä?ên—Oß;?£t¼j~ùÛ¿óxÔýó¶F?¢n—Oß;@)7Š°ÈŠH@)ªû]@(xb²|¿nøøAAÇã?Fð¸ºÇA@"?J6âëC-A9Ú?UL˜_ö"A<zá<£×
A8ÌÍ<#×
A7…<£×
øøøøøøøøøøøøøøøøøøøøøøAhÌÍ<oAWP;oAM©ü=•AIûç<›¥ãAI®<uAIß;<TýôÀøÀøÀøÀøÀøÀøAJ=q<#×
>\<#×
>Ç®<#×
>…¸<#×
ÀÀÀÀ                                                      À          C0Ü)       @gvfffffF5                  Star               IR |*                                                                                                  A6kQ?n¸c­N'?‰™™™™™š?|‡'°ò%Í?—aíZáÍæ?›"¼ÃjM|A6oÒ?u€í )k?–E¡ÊÀƒ?ŠWãÓs? +˜4>Ëî?¤¼`mþáøøøøøøøøÀÀÀÀÀÀÀÀÀÀÀÀ       øøøøøøøøøøøøøøøøøøøøøøøø          øøøøøøøøøøøøøøøøøøøøøøøøø      ÀÀøÀøÀøÀ        ÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀ†á@1Ê! áøÀR'úÖËSP@(_çqP™2?˜Oš¢²Ü@'áwal?œL¾~Û²@'¬u½J2?"IÁ¡"@'«ÍÛ´ØÐ?Mÿ@@'}™•ãø?R
–ÿé@@'†õç	.¨?sà%?qH@'uV­-#ƒ?rÝ"\øø@'8Ghå?—P6ê5Þ@''»¾DA?•Lìî…Þ@'v¦+­uá?Ãþ£³ÐF@@"zçÖ5l$ø¿°ØDЩ*?'4êJŒ?ìÝ/Ÿ¾w?Ÿ¾vÈ´9X¿ñ×
=p£×?™™™™™™š@*4vѵ(@*ºJ'k~Ô@)\"h	ԕøøÀøÀøÀøÀÀÀÀÀÀøøøøøøøøøøøøøøøøøøøøøøArñª;ƒoA`áH;£×
AT~ú;D›¦AQ×
;D›¦AQ%;ƒoAP£×;D›¦ÀøÀøÀøÀøAR/?vÝ&·#îÀøARáH<#×
>áG®<#×
>áG®<#×
>™™š<#×
ÀÀÀÀ                               F0                     À          À       @f F0                  Star               *  |IR |*                                                                                              A;ýô?n¸c­N'?²-V?|ê"]ðv?–ýr‡?™™Á݅µA<Ú?n¸c­N'?•$Ý/?Š''?X?£
¢ò(§?¦ÈÁ¥Q]ÁøøøøøøøøÀÀÀÀÀÀÀÀÀÀÀÀ       øøøøøøøøøøøøøøøøøøøøøøøø          øøøøøøøøøøøøøøøøøøøøøøøøø      ÀÀøÀøÀøÀ        ÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀ†è@1-ðÔÀR 4&x9Î@(—±
5?B?˜OGü@ä@'¿üº‡?–OH|iæ@'š3:*F,?—PïÎü@'t1ž$?K¶,gß@'lè#6&?QÁ'Íè@@'V$A""ï?rg¦¨@'Oâ'Bˆ'?qk±íg¸øø@'ÎDª}÷¡?˜OSbé(@'ÙI¶6…à?•K§ý @(CÿÊ(Ú?̳³˜+û@"¨ÿ¸"¢µø¿¢×süP?–8†YJôñ?ì‹C•%?¡hr° Ĝ¿ñ-V?Ÿ¾vÈ´9X@+Ÿ‰'Ë û@,¡X–š
Ù@*L¬1&éøøALš?PbMÒñ©üAG"F?PbMÒñ©üA>\'?X"t¼j~úAF¸R<#×
A@õÃ<#×
A?®<#×
øøøøøøøøøøøøøøøøøøøøøøAˆl‹<‹C–A'b=ÎÙAfƒ>záA]÷Ï>JAXÀƒ=õAV¬>oÀøÀøÀøÀøÀøÀøA[…<#×
?O\)<#×
?&ff<£×
>æff<#×
ÀÀÀÀ                                                      À          À       ø                    deltaCep           Ce*|cC*|V* |*  |IR |V*?                                                                                A<V?¤9^Æ^ô'?"¶E¡ÊÀƒ?³ÎCÅQ®H?¢L¤ô@¯?ҏ\(õA=?'nžCL…ë?šŸ¾vÈ´9?±@ªÀ2‹?§Š>²Ã6K?ÌZ¬1'øøøøøøøøÀÀÀÀÀÀÀÀÀÀÀÀcepheidøøøøøøøøøøøø@+" ¥´€?Á߁Ù÷?ÄÔ¿À?‰?àÁux`@,}™Wå­Ô?È
BU`k?ÊÔ
\š£J?ä¦Ñ	š¶`@*3›'1R+?»<Äã¡oŠ?ÁiGsµ"?ØÙSÎP€T2CEP     ?È!¶AQŒøøøøøøøøøøøøøøøøøøøøøøøø      ÀÀøÀøÀøÀF       APr°A`Ôþ@>Ò¡"$?M='¨»uŒ@·êÈ`W>¼í'>†$Ý@Â> Ĝ@^øøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀ†ï@1·omv%ÀReä`gI@+‰N	P¯w?˜PiŸÆ@*ïlÃ'&?Oœï˜@*áFãà"?£ c›ä:@*¶¨Hðto?]ï¬" @*¢ë=œs?sp+ÂH@*ÞÌ~à£Q?'JªÂŽ@*Ÿû4f?¡rÈ=Áôøø@*Ã~"ÑiÅ?˜N"ëi¾@*¿¾ULÎ?šMõ‰1ì@*pž0¬eEø@#ym–ÍNø¿¡[W>«6z?™0¾
í(?éó¶E¡ÊÁ?¯¾vÈ´9X¿ôn—Oß;?§
=p£×
@-'ÇË)_@.E€<ÑB@,À®Ùœ¾èøøAb½<?_!-w1ÅA\â?_!-w1ÅAW{?h"t¼j~úA\(ö<#×
AX<#×
AW
=<#×
øøøøøøøøøøøøøøøøøøøøøøÀÀÀÀÀÀÀÀÀÀÀÀÀøAth
?"^·E|An<Ÿ?`—Ì:Ak³Ð?g"š|¨"Am#£?‰F<û3¥ÀøAm™š<£×
>®{<£×
½LÌÍ<õ>¨õÃ=#×
ÀÀÀÀ                                                      À          À       ø                    deltaCep           cC*|V* |Ce*|*  |V* |IR                                                                                 AUƒä?™€ue›?¢Iº^5??«Çþ0òç?°ÎG÷–v?Ɨ"ìck	AV+? ƒڐڮ?±©ûçl‹D?¬qÒ«3?¼±F^‰"S?ÉG®záHøøøøøøøøAWBû=Ü="Ko>BµA\ˆ
;¶0©=‹Ä>-^€ÀÀÀÀcepheidøøøøøøøøøøøø@-qUÒ±]ï?¿Á¡&‡À?À ¡Çì²Ð?Ö²¶^Ià@.ÖÒ+]Æ?Á1×DG?û'x@?Û{\²ø@, 3é_Q8?²FjDŽu?ºK*×.¶?ÓAqÏø@          øøøøøøøøø@/ãª2n?»yB=K?ŦÉmqÈo?Øaùð†nøøøøøøøøøøøø      ÀÀøÀøÀøÀF       Ad\AnZ@¹×&Ââh?P¾^u]@·séQ'©">™™š>È´9@¦§ð=áG®@u'høøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀ‡@1¾P¤]ÀR}Ç«ûœ@-T"?yt? %CÞ@,ëËØ¿Hî?§"ß%À@,«l³Ö?²'¨àg@+¦1þÑÑÖ?dV~°@+)‡¶!?Ø?pj%Òüø@*¤oeìD²?6ûíœä@*ìýBŸ¦?Œ/©b¸øøøøøøøøøø?œàuöý!ÿ?¢° ě¥ã?ñl‹C•?´¼j~ùÛ#¿ó-V?¬¬1&éy@-«"É¿@-3"l;'@-Îò@úœøøAnü?fOv_Ø®Ak&é?gÁ½¥œàAdðo?rn—Oß;Aj¸R<#×
Ahzá<#×
Ac×
<£×
øøøøøøøøøøøøøøøøøøøøøøAh´9;D›¦Ají'<uAlùÛ<e`BAnáH<å`BAr Å<ýó¶Aw&é<uÀøAl?ráPKAoò?w$'¯ÀMAqS&?kšu%FAwáH?cèPïܜÀøAhzá<#×
>¸<#×
¿hõÃ<#×
>Š=q<õÀÀÀÀ                                                      À          À       ø                    Em*                IR |Em*|*  |Em*                                                                                        ÀøøøøøÀøøøøøøøøøøøøøÀÀÀÀÀÀÀÀÀÀÀÀ       øøøøøøøøøøøøøøøøøøøøøøøø          øøøøøøøøøøøøøøøøø@/^{€©Þ‹?°Ø0®µ?°/R,av¬?Ãñ'õèO	øøøø      ÀÀøÀøÀøÀ        ÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀ‡0@1‰*¶ŒïÀQËÅ.rÚ@+3W5@ŸK?šQK8b@*¦Ñ£(T? &ãÏ@*u¯2v? ¦€ãät@*‹è@Úô?eþãmý @*kÖIqø"?p%Ÿ/.@*Z«H_Ê?Š•å"@*4Çä1Ä?š—ñ\'Äøø@*xNÎ]?—O½L•@*{œE>Ht?›O1I&¢@(ÍÂAh3>ø@"Ãp±}Ëø¿S©*0U2a?"@N¤¨ÁU?ìÌÌÌÌÌÍ?¢ñ©ûçl‹¿ñÊÀƒn˜?œ¬1&éy@,ép¨@-0óEšN@,cÉ€øøÀøÀøÀøÀÀÀÀÀÀøøøøøøøøøøøøøøøøøøøøøøAo<ÌÌÍAsß;<õAhj<uAfvÉ<¼jAeçm;ƒoAeÎÙ<D›¦Ax»™?pT¬)¿+Ah}¿?cBgƒœØAge,?lV|EAeâë?]Å2¤˜AfHé?X*™0¾
íÀøÀÀÀÀÀÀÀÀÀÀÀÀ                                                      À          À       ø                                                                                                                                              ASp¤?"z¿¹¾Ó?/Ÿ¾vÉ?'"Ô7û?¥[ØÉZR?®ùÞ}Ï8¸AS²ÿ?ŠŸ¾vÈ´9?­Òñ©ûçm?™iŒ‹"Y?¹áŸÂ¨†œ?²_ƒôçøøøøøøøøÀÀÀÀÀÀÀÀÀÀÀÀ       øøøøøøøøøøøøøøøøøøøøøøøø          ø@/çÀ§¨P?žÿÁßeV?´Ê¡kN?ÓõD»ó¡@-ê³ÌJÆÎ?³ºp©¶GO?º?àÓ!?×v‰Ê½@-â‹ÝT?À&²ò04?ÃtM"ÃÌ?Ý¡+^R›®@-z[·¶»?±9Ÿ]þ¸Ø?Á!ººÑw¬?Ø"5´î@-uÂmÎ9´?²%ߍ™±?¸g'ý¡V?ÔáC|V'´øøøø      ÀÀøÀøÀøÀ        ÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀ‡1@1'Ìö¾8ÀR!Bþ'@,"ß:³6?›PL@(¤@,;·Z<û?–MâoJÆ@+×áÖIÇ®?ª$Pû'@+éúȇ?f"kÖ @+Ü­érÑ?m"ljøø@+Æ&ßf"7?¡ E÷øøøøøøøøøø¿£àÞ҈Î?cˆe"¯O?ë"Ðå`A‰?¨bMÒñª¿ò1&éxÕ?¥$Ý/@-ì0n\Ôí@.E¨½#ž@-A1L©&øøAfR½?b¼£n/AcR½?b×süPHA_c?o!-w1ÅÀÀÀÀÀÀøøøøøøøøøøøøøøøøøøøøøøA†/<e`BAzå`<t¼Aq ;D›¦AoÎÙ;å`BApr°<oAq?}<49XÀøAq£?rwcä«çAp˜_?q Äe?Ap;?bM	žs`Aq8ï?-ºMnGÜÀøAj=q<£×
>¨õÃ<£×
>½p¤<õ>"zá<õÀÀÀÀ                                                      À          À       ø                    Candidate_Be*      *  |Be?|IR                                                                                             ÀøøøøøÀøøøøøøøøøøøøøÀÀÀÀÀÀÀÀÀÀÀÀ       øøøøøøøøøøøøøøøøøøøøøøøø          øøøøøøøøøøøøøøøøø@.šŽO¹{·?²5àŒ1Õ?µ-™eB?Éä%®æ1ùøøøø      ÀÀøÀøÀøÀ        ÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀ‡@1(ÙºÀR*LœÄß@+n* +½Rø@*íøˆ¬È?¡¤à´]«@*Óa—=!‰ø@*ßÉg¤êH?a$E¢@*›`-¡'?e(ƒ§¤ @*¯áS¿ËN?NSÜ@*·(=$È?–»¨+îøø@*d-(ò18?™Nh#±H@*/Ú{¶îÖ?šMø
k@(º°HÝÙl?Î	µ¨'Œ@"pàÜ}ø¿™e+ÓÃa?–Ov_Ø®?éë…¸Qì?¢ñ©ûçl‹¿ñº^5?|î? å`A‰7L@-¼j~ùÛ@-"Ð57r@,PJ/Îú¤øøÀøÀøÀøA[×
<£×
AX<#×
AV=q<£×
øøøøøøøøøøøøøøøøøøøøøøAƒýô=,1Au?}=t¼Akhs;D›¦AhõÃ;oAh—;ě¦Ah^5;£×
ÀøAk£?rkr>á½Ai¤©?rÁ&¦\öAhFÜ?`8\gßã*Ai.²?tã¼ÓZ…ˆÀøAhõÃ<#×
>³33<#×
>\<£×
>£×
<õÀÀÀÀ                               F0                     À          À       øF0                  Star               *  |*                                                                                                  AR¼j?‹¥þ+êi–?©Û"Ðå`B?•^ÝÛèɃ?±Ì?ß ?±ë/³KòAQ‡?¡hoU"qD?µó¶E¡ÊÁ?«:9·±²•?¿­Ÿ
âµ?Ų-VøøøøøøøøÀÀÀÀÀÀÀÀÀÀÀÀ       øøøøøøøøøøøøøøøøøøøøøøøø          øøøøøøøøøøøøøøøøø@-©ZJÏ1+?°ú?̞©¤?¶IÉfªŸ?Ñ"D¿øøøø      ÀÀøÀøÀøÀ        ÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀ‡²@1υ
ñZÀQڕ$Ý@+) R•ž?Oè²4@*oyÜêÓæ?¡%
½F @*71d[§?£Âíú@)±F^¨I?^˜#,@@)ž+ß!J¨?iáÚ
/à@)¤"?ôrô?""'n`à@)Ѹ•c?-'ˆ‡vøø@)J¼ç&{¬?–Nq³á@)bxBQŸ°?—MªÉÈ|@(ò‹?qoø@"4Q©'0'ø?…*™0¾?"&Á½¥?é?|í'hs?¢n—Oß;¿ó/Ÿ¾vÉ?œ¬1&éy@-EYp´ž@.-ë1;â.@,xÀ>-øøA[ë…?Z6âëC-AVÐå?Z6âëC-AN÷?b×süPHAQë…<#×
ALQì<#×
AJáH<#×
øøøøøøøøøøøøøøøøøøøøøøAƒt¼>ŽVA}o>­VAlå`>t¼AeG®=£×
Ac`B=@ƒAbj=#×
A†L0?qK~dž<AkBÄ?`˜Ôw»ù@AeS?d$咖pAas'?[CRe'¢Aaí)?fc"3ÖÇ"ÀøÀÀÀÀÀÀÀÀÀÀÀÀ                                                      À          À       øF                   deltaCep           Ce*|V* |IR |cC*|*                                                                                      AI\?§Oß;dZ?ó¶E¡ÊÁ?Áëú}¶å?©×_ÍÅñ?ُ\(õÃAJŽ"?¨r° ě¦?©XbMÒò?Á™ÔQüL?¶®ÒæÂAY?Ør° ě¦øøøøøøøøÀÀÀÀÀÀÀÀÀÀÀÀ       øøøøøøøøøøøø@-<¦"Hcˆ?Ê°ÌÆLԂ?Ï7ò|3Ð?癲ƒ`@.5Y7Á ?ÑÀò?ÓV<œL¿Q?í	"(i0@+þ[αßö?Ëa9ü]"'?Ë{–q܃F?æF­6þR€T2CEP     ?Åqx³eJ@1m[‰"'?ԘÇâ'@¸?êê'E'	@ÝëÙŽ@.™ÇüçG?ÞqÖ1ri?Ûþ&éK^?ò€ˆP›ùÆ@-«o0?¿¹4i"?Õ1¼Ñ9ç?ñ"_ôö@-b
·'?±ßßÏp?¿#Å,Žq?ÖðI©—=Ÿ@-nqÍ£?·ÌÀ7"D?½'[rÏ*?ÓÑ·Xâøøøø      ÀÀøÀøÀøÀF       A]ÊÁAjĜ@-)'´C?0,îu"@·x øµ‰?
~ú>u@¨1>J@IÛ#øøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀˆv@1/ S\žgÀROÕ^kÆ"@*Ú:_s˜`?šM{‡é"@*Œ¹ïaø?ŸK«(Äè@*(íÜé~a? ¥¤Òè£@)¡´‹È?Tµ!¬Là@)4Ûá¦E‡?[t⺠@(ªÿě"I?p^3aØh@(æ'/'/?tw¥d @$eéj3?³-¦¾•=€@)®]ðDI?˜Mô©"@))š?Uà?—Mn=2@'"ÝqK?Èxµl*Ó@!B³æÉø¿®\'ÑN;Í?™0¾
í(?í/Ÿ¾vÉ?®¸Që…¸¿ó¥ãS÷ÎÙ?¤záG®{@*éä÷eý‹@*Ó¹IbI¡@*Í}¿HÌøøÀøÀøÀøAX<£×
AUë…<#×
AQp¤<£×
øøøøøøøøøøøøøøøøøøøøøøAR‡+;£×
AT‡+;£×
AW?}<oAYV<49XA[ûç;D›¦A`Ôþ<#×
AY•?‡²‰T§øÀøÀøÀøAc¿?tÚLè2ÀøAX(ö<#×
<#×
<#×
¿'\<#×
=£×
<£×
ÀÀÀÀ                               B0.5:Ib                À          À       @c B0.2IIIe            Em*                IR |Em*|*  |EmO|*  |*  |Em*|Em*                                                                        AM%?'&ýšÊò?•$Ý/?¢d×ðí>?£ÛÌDÑ	?¾vÈ´9XAHìW?—ξ>"E?¤záG®{?¡cc|§Œ?±JÄIpŒZ?½fË4+øøøøøøøøÀÀÀÀÀÀÀÀÀÀÀÀ       øøøøøøøøøøøøøøøøøøøøøøøø          øøøøøøøøøøøøøøøøø@,ßí"Ó8ø?£Õ>‹V	ø?·å,aC?ÓÅÅqŽ¸•øøøø      ÀÀøÀøÀøÀ        ÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀˆŽ@10Go*ZGÀQÌñà'Œ7@+A¥x)Aí?˜Lg$ @*Áóë›<E?žK9"z@*ˆžÇšj?£ŸTè@*¨	ùÊ+?fŸ
L% @*å6P.g?p´Ì[BX@*"LNx²Ô?Œœ
;Ô@*¡
͍?€?ŸÈýÀÛ8øø@*'=€¿	'?˜Mâ"P@*œðsP§?šNηÒ&@)w8ʊ&J?ØQ` à@"Ñëcõ~ø¿{quŽ!–S?"©*0U2a?é'hr° Å?£÷ÎÙ‡+¿ó‡+J?²-V@-6|(oŠÒ@-ÂÛ¤Öä~@,Uã—­\øøÀøÀøÀøÀÀÀÀÀÀøøøøøøøøøøøøøøøøøøøøøøA"÷Ï=,1AzA‰=0 ÅAlÝ/<£×
Ai¶F<›¥ãAhvÉ<e`BAh(ö;D›¦A€&L?s`Ð$p!ÑAmò?bÊÝßCÇÖAjm]?e´=‰ÎJAhYK?VD#‰rAhl‹?WÆ:âTÀøÀÀÀÀÀÀÀÀÀÀÀÀ                                                      À          À       ø                                                                                                                                              AT(ö?l« –¦?ž5?|í'h?…PQQ+k¿?ªP!€ƒH?¡h^Ž*ЎAT_p?ˆ"'(cÌX?¬í'hr°!?•Ú™>*;?¼¯Ý¨½#?²ÐàWÄ4øøøøøøøøÀÀÀÀÀÀÀÀÀÀÀÀ       øøøøøøøøøøøøøøøøøøøøøøøø          ø@0wjËG?©À5å•?½t…óô?ÖD¦">j@.¨¬:†
Ì?½)V:Ÿ8??ÃÜ«|›+?à¿Ù3ã\[@.Fé5¹q?±oŸËm?ÀÒËêN½Ó?ßn¨TGñ@-֙÷L?µJç"Þ÷r?¿,k˜ÕN|?×@îÙ8@-Á—_,¶A?¦+.óŠ§?¸Ê¢T†É?Ô9Å«âqøøøø      ÀÀøÀøÀøÀ        ÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀ‰1@1:t)ˆ<ÀR†ƒ<`@(§†o"k ?˜NXÈ#P@'¶ä¾AË?–Lq>ïÀ@'ppÖÒ0J?•J‡Ã8X@'R¨9z›?JäêÆ@'D(ŽR@â?PÓÎòª€@'ç%¾?q÷J4Ûð@&Ý°'¨?d,€±‰€øø@'D.j?—L‰Éß$@'Hl=®â?•KýMÖà@&¡¤†=!F?»IB™^à@"Rˏø¿ò䎊qÞ?™JôðØDÐ?ëdZ¬1?£t¼j~ùÛ¿ó®záG®? å`A‰7L@*ØU2a|@+_½Ïò@)æëN˜ˆøøAJe•?PbMÒñ©üAFXy?PbMÒñ©üA<j?Vð¸ºÇADõÃ<#×
A=ë…<#×
A;®<#×
øøøøøøøøøøøøøøøøøøøøøøÀÀÀÀÀÀÀÀÀÀÀÀÀøÀøAW®æ?s§Ös>¼ATÀƒ?h¹4i"PAU­C?w˜Ø©yámÀøAX£×<#×
>³33<#×
¿.{<#×
>Ç®<#×
ÀÀÀÀ                                                      À          À       ø                    Star               IR |*                                                                                                  A9›¦?h"R‹=5?;dZ¬?v/™H?˜ñ
™¶õË?'n|µ]DA9ÕÐ?‡
=p£×
?•Â\(õÃ?¾vÈ´9X?¡žG~CÒ¾?«d`Ò¨®àøøøøøøøøA;׌<M³}=5°¼>]@AEF\=2å›="HÏ>"|@ÀÀÀÀ       øøøøøøøøøøøøøøøøøøøøøøøø          øøøøøøøøøøøøøøøøø@+;ÝüŸù/?§»%_5?¬òVZeãE?ÁðÜvû×øøøø      ÀÀøÀøÀøÀ        ÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀ‰C@1;ÕEAR±ÀR"¨ü
,8@)ˆyÚ-›O?˜P=ÍN@(Î{›ói?˜O…:(b@([€øö>?—MÃ<<@(T…ùK¿?QóNKà@(2½g^?Uã¥î®À@(IvÇJ¤?tÁBôĀ@'Õ(Âhñb?|þzû8@$²"Š'Èz?º}ÇžÙ€@(.NÑ$?—O4KÌD@(=(ªr"?–Mki3Œ@'N°'	èó?Ãûüˀ@"V~ Š(lø¿´,<žì¿±?˜âe+ÓÃ?ë"Ðå`A‰?§Oß;dZ¿ò¼j~ùÛ#?¦‡+Iº@,œÓ8÷˜R@-¹ÿOÖ×é@+8Lðs›øøAQÏ«?S©*0U2aAKëî?S©*0U2aABŽ"?[ÚQÎ_AK×
<#×
ADÌÍ<#×
ABáH<#×
øøøøøøøøøøøøøøøøøøøøøøA‰å`>~ùÛA…ÌÍ>Am²-<´9XAdÀƒ<#×
A_l‹;ě¦A]÷Ï<49XÀøAo_?ŒŸù/+f¶Ad>B?y‡+JA_C?ftK+w}A_%?Á
{é…jÀøAh<#×
?…¸<#×
?G®=#×
?\)<£×
ÀÀÀÀ                                                      À          À       ø                                                                                                                                              AA?l«ýt_xa?Ž¸Që…¸?|?éÏçßM?˜ãÛKsœ?—
=p£×
AA›¦?‰¼ÚçAÃ?™XbMÒò?Ot²Y"?¦8¿d.}Â?ªŸ¾vÈ´9øøøøøøøøÀÀÀÀÀÀÀÀÀÀÀÀ       øøøøøøøøøøøøøøøøøøøøøøøø          øøøøøøøøøøøøøøøøø@,WþD5?"‹y¢ƒM?·cQQ4Å?ÌZOïIøøøø      ÀÀøÀøÀøÀ        ÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀ‰‡@1@	tCÀR&ð¸»@*{}{|K?˜MЭ˜@)††}1´?žL¾9ñª@)eU×y@N?Ncl@) .ˆÉb?UJƀ± @)?ã]bâ?[g†8™À@(íuàÒ[?3BÎq˜@)
íR_?ŠG¹øø@)
µfÊ|?—MßÑé,@)L!èµå?˜P:ò,@)É­lZÎø@"§5e†ø¿¾;Í5¨Xy?—>«6z'?ðA‰7Kƨ?¤ýó¶E¡Ë¿ð‹C•%?¡ë…¸Qì@-v5çBš@-ø¿Â"Nß@+×ꁺøøÀøÀøÀøAS
=<£×
AK×
<#×
AIë…<£×
øøøøøøøøøøøøøøøøøøøøøøA"J>²-Az°!>(õÃAk¡Ë=²-Af$Ý=uAc%=\)Ab$Ý<49XÀøAsy>?sȟ@¢‡AjÌ?{2‹m†ìAeâë?f$š<çAc¡b?€H@áqŸÀøAnáH<£×
?n{<£×
?(õÃ=LÌÍ?
=q<õÀÀÀÀ                                                      À          À       ø                    deltaCep           IR |V* |Ce*|cC*|*                                                                                      AI—?¢°ý¤-?¤záG®{?¨ýÜ9QZf?±_˜Û?Ãçl‹C•ANÔþ?¶E AYg?Â~ùÛ"Ðå?Âü&V«Þ@?Ë[¿PãG?ܓxî(g'øøøøøøøøÀÀÀÀÀÀÀÀÀÀÀÀ       øøøøøøøøøøøø@-fùâzž?À†¨Ý,Ø'?ÀÄ¢ôÌýÜ?×ÖY¬Ž@@-ÑK¡È˜Ã?À"f­fc?Æ~­[Ê5‹?àn'á#@+ÀlTæ÷S?ªß!ì璦?·I"°%?ÐG9ACEP       ?Ïi€C"øøøøøøøøøøøøøøøø@-z1…ý?ª¹@(<?´"â°íPÙ?ɾÛrýœøøøø      ÀÀøÀøÀøÀF       A\£×Ak@mÍp`»,?$ëqӁó@·s®Jßø#>ˆ´9>Ÿ@¥>1&é@ZMÓøøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀŒ¦@1{·RDÌÀR}à¹Ü@)¥K|c°?˜LìJ@(_ΚÉd?•NX´< @(!1ªlÒ?•K±fZ@(‹4<¾>?Z!÷ëê @(:0I½?bK!›{@(ÍF¢-E?{'˜@(ñÓ=KL?'Ç€©kdøø@(C²ZN?—M¾Sô@(?6( ?–M°Ñ@''P,feP?ÃâWì^@@"½thx¾Jø?`bMÒñ©ü?"`ªdÂø8?îÀƒn—?£t¼j~ùÛ¿ô ě¥ãT?ž¸Që…¸@,å[h¢×@.ò03¤r@+oè‰ø<øøÀøÀøÀøÀÀÀÀÀÀøøøøøøøøøøøøøøøøøøøøøøAŒ1=uAˆÒò<‹C–ApIº<#×
Ag`B;D›¦Aa ;D›¦A_<t¼AŒ(?zÔ,<žìÀAsš?~5?|í'hAhº^?…Ø"+äŠÀøÀøÀøÀÀÀÀÀÀÀÀÀÀÀÀRSG                                                   À          À       ø                    Candidate_RSG*     IR |IR |s?r|*                                                                                          A@Ò?¾~ÖIÎ*?Ž¸Që…¸?ˆGõbLM?šµ¶/ÒU£?¦IqcAAa|?zŸþãuZË?˜"t¼j~ú?ÙÏêŽ~³?¦:8
3?©ÛuçêøøøøøøøøÀÀÀÀÀÀÀÀÀÀÀÀ       øøøøøøøøøøøøøøøøøøøøøøøø          øøøøøøøøøøøøøøøøøøøøøøøøø      ÀÀøÀøÀøÀ        ÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀ4@1†«´NQÀQÒ@1Hwh@*–#ÎÅöî?–O*@)Ÿ =þ¦þ?Mw@ïø@){Ës‹Ý?žK™¨éZ@)aÃ	@ô?`¥ê.Tp@)™ª¶<í'?h×;[¢P@)<.çµÛÔ?'ÉӐØ@)8zиá¶?‹	ôUøø@)SoA7K?–N'4¸@)zŒo·þ>?—N§ùØ@)Ž$m¹è?Òú>€'Á€@"É}¨$ñ'ø¿'T`ªdÂø?"Ý—ö+jè?ê\(õ?¤záG®{¿ò¼j~ùÛ#?Ÿ¾vÈ´9X@-D')ˆ@.š·wÐñõ@,8˜N?þôøøÀøÀøÀøÀÀÀÀÀÀøøøøøøøøøøøøøøøøøøøøøøÀÀÀÀÀÀÀÀAg‰7;D›¦ÀÀAŠƒ?rž²hAv'»?c1 ‹ü"%Ak¿H?dÁBá&Ag_?Yz$‰LD|AeÅÖ?VÖÜG©ãÀøÀÀÀÀÀÀÀÀÀÀÀÀ                                                      À          À       ø                                                                                                                                              AJhs?h"R‹=5?'©ûçl‹D?ƒÂ®Ì–q?¡Qãøb|Í?¡ë~h»«<AK?£ÝÀ:S?¦"t¼j?"[€YV³k?°pßf,"Ã?¯|à%o%RøøøøøøøøÀÀÀÀÀÀÀÀÀÀÀÀ       øøøøøøøøøøøøøøøøøøøøøøøø          ø@1¿¾f¼™?¦¡¡¥×•~?»[ÀE*¯?Ø~0‡‡H@/Ôt–ªÒ?¿WæpâÁ+?ÅIbI¡3Â?â~ë-
$F@.M®_ú;›?»'Ëöã÷Œ?À­%ýë}½?ÚŬGG"@-¥ðMÛU&?¤E ›€úf?¶ ‡kæûD?ÒWŸ#FV&@-k
²ái<?­h¿ÜúAz?µõG¦mù"?ÓpG¸Iˆøøøø      ÀÀøÀøÀøÀ        ÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀŽ]@1œäÉBԑÀRDpG¸J@*Ò¿=Õ¾?œPv/–þ@*RÉí'´?˜Q
©@*:ځ‰I?P"kö$@*kgÒä´?WNšI@@*X§ÅÚ?`ñB+M @*a{.?|_	\0@*
t·7Ÿ?ˆHBÔøø@*$.Ï?—M`"†@*	½Ü§?˜QŊx>@(ýËû¼nø@"v¡w=›'ø¿¤!-w1?'4êJŒ?ìbMÒñª? å`A‰7L¿ò´9XbN?œ¬1&éy@,–ï=:2@-º² @+Æë³AáLøøÀøÀøÀøÀÀÀÀÀÀøøøøøøøøøøøøøøøøøøøøøøA€í'<t¼AsãT<í'hAgƨ;ƒoAdáH<"t¼Ad;ě¦Ac÷Ï;ě¦Ayç?•—'#'AgŠr?"GñQçSÀøÀøAe
¦?{nP?³t6ÀøAe™š<£×
>Ü(ö<£×
>Ñë…<£×
>£×
<õÀÀÀÀ                                                      À          À       ø                                                                                                                                              AP1'?qh€ú?š^5?|í'?#'Õú?¦Ø5¶›2 ?ž¸=ɏ*«APhs?"¶>ëÎÔ?¬j~ùÛ"Ñ?£½¾<Q‡?¸UºF¸K6?ÂÐÜüŸÜøøøøøøøøÀÀÀÀÀÀÀÀÀÀÀÀ       øøøøøøøøøøøøøøøøøøøøøøøø          øøøøøøøøøøøøøøøøø@-œIwB?‰ã»üšð²?§ÌĔD?Ä
äÅ©øøøø      ÀÀøÀøÀøÀ        ÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀŽÓ@1¥D»ó¡ÀRVKô˘@+‰Ý§&%€?P8‡8ø@+*oØ~³?¤™î¬²Ú@+t1«ˆþ?¦'Ëg·ú@*çWù'y?dýk±Dð@*ØÙIÉEc?p{0Âí€@*Öx†U‡?‡ïhU2Œ@*¨‡MfÌ?žà{Ôhøø@*åEx!ØD?˜N™b=ô@*õ‡…®û?›O"=º@)sØ´	g?Öþpőà@".rö–>ø¿¥µsê³g¡?—
=p£×
?åG®záH?¨"t¼j~ú¿ó¸Që…?¢ñ©ûçl‹@-y)g–Ù@-ø0<î@,¡?J˜ª†øøÀøÀøÀøA\£×<£×
AXzá<#×
AW
=<£×
øøøøøøøøøøøøøøøøøøøøøøA"‰7=D›¦AzIº<#×
AnbN<49XAlb;ě¦AjĜ<›¥ãAjr°;ě¦Aµ?{Û]‰H¾Anߤ?t²t[òoAkÔ,?…ëú}¶åÀøAkœx?|ÑÇÞP'ÏÀøAlQì<£×
>æff<£×
>£×
<õ>"zá=#×
ÀÀÀÀ                                                      À          À       ø                                                                                                                                              AVƒ?rn:g¯è? bMÒñ©ü?èÁ »?ªx^¶n¼v?¯¾€Ù¯3_AW÷?'-ê
Ë5?²n—Oß;?•L"C>C?½êgèF¥×?¯¾€Ù¯3_øøøøøøøøÀÀÀÀÀÀÀÀÀÀÀÀ       øøøøøøøøøøøøøøøøøøøøøøøø          ø@0ze8hý?®±•+uÐ?´¥¦ÇnWæ?Éè^9q;øøøøøøøøøøøø@-æN&Ԁ?Ÿ4Âkðê?¹ô¾-w²i?ÔuÈÙù:øøøø      ÀÀøÀøÀøÀ        ÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀk@1°bäѦPÀR&yЦv@+|Ž<9M?˜Nñ\°@*ÿgŽc~?šOš§%@*õ@\N"Ø?¥˜ânÜ)@*ÍÉ8
»#?_ñÇ÷Møø@*­­Li©–?‡ÕROF$@*´;g¨uR?›x6`›€øø@*ǎÝF@?—Ma¸"Ô@*Ýòs`õy?šN¼G
"@){ÎÔÉ2C?ÖÅW3°@@"—Y"q÷…?×Å/wY`?¢•éᰉ ?•2a|ÚQ?íÒñ©ûçm?£t¼j~ùÛ¿ñ¾vÈ´9X?¡hr° Ĝ@-T9ÿÖ•@-ÓÍÝnÀ@,|Ø{,ÇøøÀøÀøÀøA[33<£×
AX(ö<£×
AV¸R<£×
øøøøøøøøøøøøøøøøøøøøøøAƒñª=LÌÍAy"Ñ<õAm²-<#×
AjÙ<t¼Aiïž<oAiûç;ě¦ÀøÀøÀøÀøÀøÀøAk33<#×
>Ü(ö<#×
>½p¤<£×
>\)<õÀÀÀÀ                                                      À          À       ø                                                                                                                                              AUÔþ?‡
=p£×
? Ä›¥ãSø?'bI¡3ÁÎ?¨höcŸÉ?¬¬{*BÊAU£×?•ÂœÈ"C!?¬Iº^5?}?š|?ì¼?½^žš?³t¿Å}M3øøøøøøøøÀÀÀÀÀÀÀÀÀÀÀÀ       øøøøøøøøøøøøøøøøøøøøøøøø          øøøøøøøøøøøøøøøøøøøøøøøøø      ÀÀøÀøÀøÀ        ÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀ:@1ÂZVÀRd<Àz¯@(•«óå]y?—Omh@'x½íO_è?—NG¯t@'ÿ‰QB6?—LLȓr@'Ã#e£M?JÑ[@',û8ŸÁ¤?`ÿµ‡À@'£˜ë?ucB÷+h@&åÃlR–á?|t{LZXøø@'v¨~$'?—NÍ»˜*@'.ågo€ì?•M8Hè@'"(5‰t?¾"›£Æ@"9Þæ™bø¿—Oß;dZ?!-w1Å?ï…¸Që…?£÷ÎÙ‡+¿ñº^5?|î?—Oß;dZ@+O.¥.ù@,
¨z-@*0ÅCk›øøAIõÃ?M}¿H˒AD«Ÿ?PbMÒñ©üA:	l?UL˜_ö"AD<£×
A;…<#×
A9™š<£×
øøøøøøøøøøøøøøøøøøøøøøA7L;£×
Alñª<›¥ãA_o=¾wA[™š=]/AW&é;oAU?};D›¦AsZ?¢Q~wÕ#³A`kQ?rç-¡"ú×A["h?{W>«6zAVä?böè)I¥eAUÎÙ?u'Í}åÀøA]G®<#×
?\<#×
>õ<#×
>ÌÌÍ<#×
ÀÀÀÀRSG                                                   À          À       ø                    Candidate_RSG*     IR |IR |s?r|*                                                                                          A7Àƒ?l«ýt_xa?ˆbMÒñª?v¯q&A?"¹5@S­&?'h€úA9{?'ñ¿uvN¼?"záG®{?‹ÏASB? ]EUt¦›?§`¦3øøøøøøøøA9 ¾<Ø@ž=±6>®qÀACá'<ÁÆ	= ؈=·'€ÀÀÀÀ       øøøøøøøøøøøøøøøøøøøøøøøø          øøøøøøøøøøøøøøøøø@++"%RD?•ÿ'E7B?¨ÓV²Fí-?ÄUŽ§ÎÃøøøø      ÀÀøÀøÀøÀ        ÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀº@1ËâCV—ÀRE‰›õ"l@)CËA?˜O+ô×v@)"©}g1K?˜OÈ£Ê @(ñ8Â2?˜Oh·ˆ@(õ›îê…?Q‰£te`@(ç}¾`?Y«ž™ @(Öï¼è?rDþ¼€@(ÛtW"½9?|š
Q]`øø@(ýë±)
6?—Oiʶt@)ËyS8?–LŒ{ÿ@)láܺ?ÖYëä®>€@"s°¹oÎ¥ø¿{quŽ!–S?‹=ÈK]Ì?ìƒn—P?šŸ¾vÈ´9¿òbMÒñª?—Oß;dZ@+K°…n@+k¹Œ~($@*g<³åu:øøÀøÀøÀøALÌÍ<#×
AI™š<#×
AH<#×
øøøøøøøøøøøøøøøøøøøøøøAvr°;ƒoAbõÃ<"t¼AZIº;oAY33;D›¦AY|î;oAYt¼<t¼Ai\û?‡bR¯')ÀøÀøÀøAZZî?t+{®ÍÀøAYp¤<#×
>\)<#×
>¨õÃ<#×
>€<£×
ÀÀÀÀ                               F0                     À          À       øF0                  Star               IR |*  |*                                                                                              AG‰7?€å@2ä?"333333?ƒ÷èYp3Å?ž–ŽL^}d?²A0Kø&AG§ð?†‡¾ aŸ?¢n—Oß;?Œ‹®õKq?°Fô±d¡?§K¿ñò÷øøøøøøøøÀÀÀÀÀÀÀÀÀÀÀÀ       øøøøøøøøøøøøøøøøøøøøøøøø          øøøøøøøøøøøøøøøøø@+â¾ðk7†?ªæP+'~B?à ÍUï8?á>[…aÔ0øøøø      ÀÀøÀøÀøÀ        ÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀ•@23­g<ÀR—ÐZöƛ@+'–	,?šN0Y—b@*Œ¹ïaø? 'k!iš@*~çÕãtö?ŸM@*¬@*—»D…û?m€uð@*§$)Úë?qoÖ @*Š"YÖ,N?RFîØ@*à*$?¢öY>áøø@*!ìb®Ê?˜L·î@*jcHZ¥?™NKÌf@)lsÕÐWÕø@"ËÆä|Qãø¿Ÿ;dZ¬?",<žì¿±?ð~ùÛ"Ðå?¨"t¼j~ú¿ôƒn—P? bMÒñ©ü@-ÂÍ|õôä@.uÓ4ÅÚj@,¸;`(^ÄøøÀøÀøÀøÀÀÀÀÀÀøøøøøøøøøøøøøøøøøøøøøøA‡Û#>Oß;A¸>p£×ArbN>5?}Al¬=÷ÎÙAl>$ÝAj"=ãSøÀøÀøÀøÀøÀøÀøÀÀÀÀÀÀÀÀA¨ã½>£ä&A¡‰l>Çã                                                      À          À       ø                    deltaCep           RR*|V* |IR |cC*|cC*|*                                                                                  ATƒ?¶§ç:6\³?¦E¡ÊÀƒ?¶Ò$$¢v¸?°uá-¬áu?ÐAU?µOçžà*x?±‡+J?¸2š†ÿc?½ùiãÉh"?ÒvÈ´9XøøøøøøøøÀÀÀÀÀÀÀÀÀÀÀÀ       øøøøøøøøøøøø@-ÌÞ|âÞ?Ð~@Öofµ?Í2±!ó?å2šÒ¼t`@.Ô†ˆ?ÒïÝjˆ"´?ÑÆÓTÒ®?êÇÅÓÂ×°@,¶IÍ×?ÈÐÀKŠŸd?ƀETú?ßïkÚö¹CEP       ?¹ÜÓs»øøøøøøøøøøøøøøøøøøøøøøøø      ÀÀøÀøÀøÀF       AbõÃAp1@ ;¡F6E6?ú®‡ggî@·p¼ÓZ†>ýp¤>™‡@«¶F>ixÕ@€Ý/øøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀ•ò@2<$³=¯ŽÀR2]J]ò@+¯¸Ê™Äh?—M÷6–@+¼ïøº?£é=ž@*÷O=*`?¥˜°z"
@*åqÜ}š{?hmƒX @*ÎM½µ–T?pž]¥Ð@*Íæ¤n¿°?è͒f"@*ðÞàé9Ë?žžóYíòøø@*踲p>?˜Méy!@*îÞw;ؕ?šO"ìÚ@)õªŠi(ø@"o\"ø¿xüPHð?—§†Â&€?ðIº^5??¤záG®{¿óOß;dZ?¡ë…¸Qì@-jÐ_(""@-î)s–Б@,"Ø'tøøÀøÀøÀøÀÀÀÀÀÀøøøøøøøøøøøøøøøøøøøøøøA…\=…¸Azå`;D›¦An¸R;oAkdZ<t¼Ajr°<uAjĜ;oA€SÃ?'â2ŸDÔAoµÝ?¥Ê)"]ÈAlo?‡xÝao†¡ÀøÀøÀøAl£×<£×
>õ<£×
>™™š<õ>¨õÃ=#×
ÀÀÀÀ                                                      À          À       ø                                                                                                                                              AVĜ?²Êjþ?  ě¥ãT?–°	G§^~?ª]@L÷)˜?¶IqcAVÛ#?™™ O–@I?°£×
=p¤?Öômû†?¼Æ£½ßÊ?¶épq'#[øøøøøøøøÀÀÀÀÀÀÀÀÀÀÀÀ       øøøøøøøøøøøøøøøøøøøøøøøø          øøøøøøøøøøøøøøøøøøøøøøøøø      ÀÀøÀøÀøÀ        ÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀ–Œ@2H퀡{ÀRUÁ HàD@'A¤5E/€?—N0nèÄ@&žS´›<?šN˜½ð@@&nmwSè¯?—M"¯bæ@&]m#©ã?N£*Ë@&K\¬Â:<?S@ÏL @&2–lŸèà?lÙbÓÌp@&.>>àa?kA1#s€øø@&FÄu ?—OÆ"@&G붻Ý?"K¥·m@&4,'Œ?µª!>[b@#£Mʃø¿±Ä2ÊW§‡?˜­«ŸU›=?ð§ï²-?±©ûçl‹D¿ñÛ"Ðå`B?¤záG®{@)]VKf/à@*
‰v5çC@(bb{öøøÀøÀøÀøÀÀÀÀÀÀøøøøøøøøøøøøøøøøøøøøøøAnQì=\)A^Àƒ=}ó¶ANùÛ<t¼AJŸ¾<ÌÌÍAH¬<D›¦AH=q<uAe´¢?w~¡ÆŽÅ*ÀøÀøÀøAIþÅ?k¸Ã*Œ›"ÀøALõÃÀ?(öÀ?\<#×
>³33<#×
ÀÀÀÀ                                                      À          C<ð¤F8I    @hó33333F8I                 Star               IR |*                                                                                                  A1È´?n¸c­N'?†‡+Iº?~ÄÒ!Ë?"4÷X''?™€ue›A1ðØ?zŸþãuZË?å`A‰7L?…ÀïHø—V?šŸ±
ÏfÛ?¥?€H»ÊøøøøøøøøÀÀÀÀÀÀÀÀÀÀÀÀ       øøøøøøøøøøøøøøøøøøøøøøøø          ø@-ÃÀ;ÄÒ-?¦ðà¨Kä?¿6ØÚ!I&?ØUu}Zž²øøøøøøøøøøøø@)ë
ÔoX}?·¢‰à¾ò?½yƒN©†L?ÕtAVâeøøøø      ÀÀøÀøÀøÀ        ÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀ—{@2]´=‰ÎÀRBåWÞ
@*ëš>.ŠÔ?™P*á÷È@*!%Ðݶ? %Ÿ<@)ëõöp"¾? $©òÁ"@)¨¡ŠÂfè?`9Ê\#p@)‹,ÃåD?f…¤þ @)‹»‡üÝK?'¾C<Ð@)u>ÂNx?'Àxaý*øø@)\zÌëõ¡?—Lü@)a²›V¨?–O¸ºú@)½]‹‰?Õwù¹\È@@"u¦ü6fø¿šÔ,<žìÀ?"t¼j~ùÛ?ñ²-V?¥$Ý/¿ñûçl‹C–?ž¸Që…¸@-|¦CÌ@-évÿ:Þ"@+÷eÛüëyøøÀøÀøÀøÀÀÀÀÀÀøøøøøøøøøøøøøøøøøøøøøøA‡1>S÷ÏA€×
=Ý/Al1=‡+Ag™š=—PAcÛ#=¥ãTAbÐå=¾wÀøÀøÀøÀøÀøÀøAd<#×
?™š<#×
>Ñë…<£×
>ž¸R<õÀÀÀÀ                                                      À          À       ø                    deltaCep           IR |V* |cC*|Ce*|*                                                                                      AK¡Ë?°Ä§d]wª?˜bMÒñª?µ›´&Ú?«moo#¤J?Ñ&éxÔýôAK~(?²Àˆì'?¦E¡ÊÀƒ?¶Ôqü™C?´j:0}vM?җ'#'øøøøøøøøÀÀÀÀÀÀÀÀÀÀÀÀ       øøøøøøøøøøøø@-"B´XA?Àäí§m#¥?ÂoҘbP?ÛFØXñ@-Ø-ÕÌÍ?Â[Ž>zæ;?Æk"î?ᅶ…x @,_N«%?²Ÿ·‹c?Æiç alÛ?èåþJC¡ CEP       ?àÃ0Ã3øøøøøøøøøøøøøøøøøøøøøøøø      ÀÀøÀøÀøÀF       A\ÐåAi…@*íMÃqð?'GDb/ @·vëüPH>Ý/>MÒò@£
=>zá@&E¢øøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀ˜@2y™ˆÒ¡ùÀRYm	Ö¶@(+Š1)%Î?—M´ ­T@'"kسû2?›PYº@'ƒÍB@ª?šO
ý¦@'bËç¦î?Rû¯úñ@@'?ôÕЀ?Xê¹ @'@‹àöy²?rW˜D&x@'6ݽÕÏB?s7j€<øø@'TgRšØc?—NšpN@'T½>w?•Lbî'@'yŊJFã?ÅFmýk@@"¸En£ø¿©e+ÓÃa?'T`ªdÂø?íãS÷ÎÙ?©‡+J¿ó|í'hr°?²-V@)ý
EÔ§@*†Me@)!üLYøøÀøÀøÀøÀÀÀÀÀÀøøøøøøøøøøøøøøøøøøøøøøAo™š<›¥ãA`°!='ïžASV<ƒoAP$Ý;£×
ANõÃ<#×
AN´9;oAfÅm?‡®6ЉÀøÀøÀøAOëî?qÐAÌS*IÀøAQp¤À>ë…À>Ñë…<#×
>™™š<#×
ÀÀÀÀ                                                      À          C@ð¤F0I    ø                                                                                                                                              A:/?roA»?Œ¬1&éy?wÚgê?—è«O¤ƒ?"tà { ŠA:X?€b@fø\ž?–"t¼j?ŠÇË)^ž?£§Û??£÷Ám9ÍøøøøøøøøÀÀÀÀÀÀÀÀÀÀÀÀ       øøøøøøøøøøøøøøøøøøøøøøøø          øøøøøøøøøøøøøøøøø@*kN˜‡œ?§WOr.Å?²T»ªKÕ?Ê){úLaØøøøø      ÀÀøÀøÀøÀ        ÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀ™D@2ŒæŸê%ÀRhõäKj@+þ
e§ ?šOƒóÂ@+u§'˜!‹?¢ŸÚ[ø@+.ÿøم?¨
Ó«t+@+_z¦ÑÁ£?p+ö\ @+GÐ\^«?wÀÖío@@+_ÞÙ[•-?•B
È2&@+}b;Ü+`?§ËŒ`Ñøø@+UM.›`?™M¬°À@+qä³B9?M¥À@)¤GŠÖV?ÖCä¼`@!¸½S94[ø?¢×süP?Ÿ;dZ¬?î¸Që…¸?­/Ÿ¾vÉ¿õ²-V?§Oß;dZ@-¯ÚaàŨ@.!ÁP—È@,èÉS›ˆ‡øøÀøÀøÀøA_33<#×
A\<#×
AZ=q<£×
øøøøøøøøøøøøøøøøøøøøøøAƒƒ<í'hA{\)<ÌÌÍAo÷Ï<#×
Amë…;£×
Am
=<´9XAmhs<49XA€Å?€df±åÀºAo«Ÿ?uz»ˆêâAn¤©?}9–ú'è}ÀøAmµÝ?b©Oð[ûÀøAn{<£×
>Ñë…<£×
>€<õ>®{=#×
ÀÀÀÀ                                                      À          À       ø                                                                                                                                              AZ8†?'ñ¿uvN¼?¢Ðå`A‰7?ßÊÖR‡Œ?ªïÁõv?­²¢\¶ºAZŸ¾?œj~ùÛ"Ñ?µ¸Që…?¤T}/ևa?Â0êÄ.™?À´9XbNøøøøøøøøÀÀÀÀÀÀÀÀÀÀÀÀ       øøøøøøøøøøøøøøøøøøøøøøøø          ø@0uÌúïõÇ?ªKÒ\Y?¾^)Öéh?Ôþ¸Ø#B$øøøøøøøøøøøøøøøøøøøø      ÀÀøÀøÀøÀ        ÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀ™¢@2•ö@tdÀRKøXpÚ@*Ë£ýڂ?™Mbä%>@)ã¼nc@Ð?™Nä8@)ìxI
ÿ? ¤NØE@)ÉÃF7i­?Y>´íô`@)±j
¾yÊ?cE]6°@)£Í]WÌ?|Ûµ{'è@)xj—kÑf?"aãDøø@)Ȉ³Ö?˜N¥"Êx@)Ê°U¼r?˜Q¤âÖ@)¢A‡Hv?ÔòVü»uÀ@"¹¿
wǬø¿€ÿ—$tS?"`ªdÂø8?ñãS÷ÎÙ?¦‡+Iº¿ô´9XbN? bMÒñ©ü@,²Ø]ú‡@-T¾è»¶@+½rÞCí–øøÀøÀøÀøATõÃ<£×
AO…<#×
ANff<£×
øøøøøøøøøøøøøøøøøøøøøøAƒ
=<›¥ãAx´9<å`BAiP<oAe|î<#×
Ac|î<t¼AcxÕ;ě¦A~®?vàL'8AjÜ]?lÇKƒŒAd͟?‡Æuš¶ÐÀøAdëî?}këáe
FÀøAg
=<#×
?¸<#×
>Ñë…<£×
>½p¤<£×
ÀÀÀÀ                                                      À          À       ø                                                                                                                                              AM•?€å€wߊ•?˜Ôýó¶E¢?†-vZÐ0/?¢‡qxéê?¡©ÿBjޛAMÐ?‰y¿¾ë?¤9XbMÓ?"!bPW0h?²â5Ꝙ,?²ñ°±ä:øøøøøøøøÀÀÀÀÀÀÀÀÀÀÀÀ       øøøøøøøøøøøøøøøøøøøøøøøø          ø@0"
quŽ?²ÝP¨Žÿã?¹¾ÅM&¤Z?ÒرÝ]=É@.F¨uÕo3?¼,+×õû?Âðrn\?ÖÂò®æøøøøøøøø@-ðÃL?£n¾ú|2?¯¦…b?ÅähÊÄ´Ðøøøø      ÀÀøÀøÀøÀ        ÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀ™Ä@2™^³¾ÀQýšŸ˜·@*?œX9m?šONB<@)Ã}V¢yÆ? ¥¹ì¢@)‹¥6¿ž½? $k¡ö@)_à¡UP°?aÈ>^a@@)G0QšÂC?hŽkñºð@)4±Sp˙?†ÌŸì@)Z²S*ή?'_áQ?Êøø@)m:pæn?—OC²»p@)o]ÊF/°?—OrÆnp@(ªô'ÑV.?Ì-9¤@"òB¢"Àø?†R½<64?"Fs×Ûõ?ñxÔýó¶F?£÷ÎÙ‡+¿ñº^5?|î?ž¸Që…¸@,ŒÈÿ¸²d@-#ÿGs\@+…B€®IøøÀøÀøÀøAT£×<#×
APQì<#×
AO…<#×
øøøøøøøøøøøøøøøøøøøøøøAJ;ě¦Au\)<oAj¬>Ÿ¾Ae¸=¡ÊÁAcxÕ=oAcÛ#=ƒoA…ä?'x°WK@Afð?q±Ù+à‹AcÈ´?ö"Fs'A]Û#?]É>¢Òþ?Ac‡"?zpŽÞT´ÀøÀÀÀÀÀÀÀÀÀÀÀÀ                                                      À          À       ø                    deltaCep           cC*|V* |Ce*|*  |V* |IR |V*?                                                                            AKG®?"ýߔO­½?/Ÿ¾vÉ?¦u'ÊIe?¤œ|¢èÍ´?Äj~ùÛ"ÑAKp¤?œ¬{*BÊ?§
=p£×
?¨»C75?²áU
È@?ƸQë…¸øøøøøøøøÀÀÀÀÀÀÀÀÀÀÀÀ       øøøøøøøøøøøø@,#tã¢?Æڈ²V;€?Ïê\æ«×?èýÿ8ó @,Í|6Ö?ÆÛQŶ?ÓÀýê?íãrÓĶ°@+Sк1×?¿`~4íV¢?Ç+MGmX?æ.ZZSÅCEP       ?'I$'I$€@1ådsG?›Êíñ	Ã? [LyL¿n?´óŸŸm1øøøøøøøøøøøø@,Ý[̯p›?º%•»¾‡?ÁL†–\£D?×>lLYtæøøøø      ÀÀøÀøÀøÀF       A[/Afff@&€h€òÙ§?äbÈ!@·wßVC´?->På`@"¶F>"u@¢\øøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀ™ð@2é}»ÜÀR*Œïg+ˆ@'	ÆöV?–N?{gX@&›ziƒ$1?šO7§@&yȊ®b?šPkU(@&=—2I?Lɵ*ü@@&-Û¦|?RønG€@&ŸeL©í?kLÝ}‡@&r«â†?piã -`øø@%æ!ÃIX?—LÎæ@&áf¡¶.?"M ³¯Š@%éñÅq•`?¶$·ÿA	€@"ªorBø¿˜âe+ÓÃ?'·Xâe?ð ě¥ãT?¡ë…¸Qì¿óC•$Ý?ž¸Që…¸@)ÅG8£µ@*½â%úeŒ@(¯JÛÆe@báG®{@£×
=p¤ÀøÀøÀøA<zá<#×
A5<#×
A4<£×
øøøøøøøøøøøøøøøøøøøøøøAmë…>¹XA`ff?ãTAQ²>ˆ1'AK®>AHŸ¾=m'hAH{=\)A`e•?|Û7ɚé%ÀøÀøÀøAH€4?~Zÿ**¿ÀøAP£×<#×
?záH<#×
?B\<£×
?¸<#×
ÀÀÀÀ                                                      À          C-èö       @báG®{F5Ib                deltaCep           Ce*|IR |V* |cC*|*                                                                                      A/1ù?®V½•!e?Œ(õ\)?¶q@´ûõ¯?šë7@7?Ï|í'hr°A0;d?±ë€:Ôè?'n—Oß;?´î&¹¨,Ú?Ÿk§]Â?ÎV"t¼øøøøøøøøÀÀÀÀÀÀÀÀÀÀÀÀ       øøøøøøøøøøøø@)¬‰1AML?Èd­8Út'?Ð'þM±T?çÑåºÁ-@@*¬õ+²?Ð…f|å?Õ8çêõª?ðàh¥@(lc[åHR?³î,(ïê?ÅNїV|?ßj @ T2CEP     ?ÞòMõw–@-P¤;´5?'j~#û?°î®Eñ?È/­lµ5øøøøøøøøøøøø@)Žߋr?´€LÁy²?¸#o	¼Ü?Í£‡Y%5Døøøø      ÀÀøÀøÀøÀF       ÀAQ×
@DêG› ?=ÜÚa
øÀÀÀÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀšó@2º
MzÝÀQå‡ð#éê@+A'W‡W"?˜Pìúv@*[	°èx'?–Kkÿ¹à@*8ÌöLíÜ?¡¡íþŠ@*+|3Ð2?dbì8€@*°æmF?sYoyh@)ûº‹q‹?†Æ"Û÷@*…Œî! ?–Ö¹ËQðøø@**çK*Íÿ?˜Ož·3@*?º¬Ñ#Ú?˜M°ñô@)çIä?Ô^ÝÀÅf @!ؘ6aŸø?¨7´¢3œ?•µsê³g¡?íOß;dZ?¥$Ý/¿ò¸Që…¸?¡ë…¸Qì@-Ã!Z³@.š½<64@,˜çy }NøøÀøÀøÀøAYp¤<#×
AS…<#×
AR\<£×
øøøøøøøøøøøøøøøøøøøøøøA‰¼j<å`BAƒvÉ<¼jAsó¶<õAm;d=aG®Aj5?<TýôAhÈ´<#×
A‡dÃ?›Då^³AuW??qM/]»œúAm¯¸?pi¤ßGù"AiñA?`5¤&»Ahôñ?#'Õ€ÀøÀÀÀÀÀÀÀÀÀÀÀÀ                                                      À          À       ø                                                                                                                                              APûç?h•=×|?›"Ðå`A‰?y
Ë`6?¤é7fžšŠ?—BsBüAQxÕ?'n¿Ñ;ÇV?©º^5?|î?–²gƸ·?µa¥6…Î?³¶@™MC€øøøøøøøøÀÀÀÀÀÀÀÀÀÀÀÀ       øøøøøøøøøøøøøøøøøøøøøøøø          øøøøøøøøø@/	-ÛÛ]‰?À~I±ú¹o?Æ>®{þÔ?ÝÒo£üÉëøøøøøøøøøøøø      ÀÀøÀøÀøÀ        ÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀ›5@2Á§Ÿì™òÀRj¢v·íB@(hÊ'«½?—NU«Bˆ@'r™mÖ3µ?šONB<@'8Î'¿ü?—N\3ƒ¼@'…‰=<j?Xtø @@'áª_
?_\I'T @'Ԇ‹xÛ?wi|^P@&òíُh'?{‹Ðº‰˜øø@' -'{õ?–MømWÖ@'5òíú´Þ?"JÊ·@ @&òŒ¾¯˜l?¼6qÂ:»@"¼¶ý˜ø¿œÆ?¼?Žšu%?vÈ´9?›¥ãS÷ÎÙ¿ñ¾vÈ´9X?—Oß;dZ@+@퀡{@,M…/J@)ïnŽ›øøÀøÀøÀøÀÀÀÀÀÀøøøøøøøøøøøøøøøøøøøøøøAƒŸ¾=+A}/<D›¦Aaçm<D›¦AYçm<49XAU33;å`BASó¶<ƒoAÅ¢?"åÕ²NœAd
=?Uu}Zž²ÀøÀøAT(ö?}sBí»YÞÀøA]p¤<#×
?G®<#×
?:áH<õ?¸<£×
ÀÀÀÀ                                                      À          À       ø                                                                                                                                              A8…?pa òhé?ˆbMÒñª?uo5lôJ?'±‹'æÎ×?'h€úA95??y™ÿ›L?•$Ý/?ˆñîÅE? ¨•µßJ~?¤9^Æ^ô'øøøøøøøøÀÀÀÀÀÀÀÀÀÀÀÀ       øøøøøøøøøøøøøøøøøøøøøøøø          øøøøøøøøøøøøøøøøø@*ãà7܇?œÏ€sÝG?µ¢¤/IÅ?Öº0'ùøøøø      ÀÀøÀøÀøÀ        ÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀ›â@2Ôš(4ÒÀR,…ƒb°@*	gû?šN–^@);ÆûR"…?›OÁmöØ@)€½Ìx¦?œN<^‹È@(ý<~L6?[ºÀüì`@)#úÐ?bºÅ›à@(©Á…?6>?}Y<ø@(ùÜò·`?ŠDøHðøø@)KÄ ˆô?—O£oÛB@)S:ráì…?—N/6'Ä@(Ä¼³‡?Ïȕ¨E€@!ÿë~Zø?c©*0U2a?å`A‰7L?ò^5?|í'?¡hr° Ĝ¿ô"t¼j?œ¬1&éy@,¡Ñ²åšú@-o´·,@+‹è5ÞßøøÀøÀøÀøAPQì<#×
AJff<#×
AIG®<£×
øøøøøøøøøøøøøøøøøøøøøøA‡÷Ï<í'hA€éy>Al›¦=ixÕAfQì=LÌÍAbMÓ=#×
Aa™š=D›¦A€@¸?{Ë£!h0Ai!?pªJè\ÀøÀøAcä&?*b{öÀøAhzá<£×
?0£×<£×
?¸<õ>\<õÀÀÀÀ                                                      À          À       ø                    deltaCep           IR |V* |cC*|Ce*|*                                                                                      AIÕÐ?¸` SÇþ?š^5?|í'?µü€¿§?©}K…9?ѸQë…AJ©?¶vÏj5þÀ?§+Iº^?µ¾N"ÈQ=?²­¾ÌeŸ?θQë…¸øøøøøøøøÀÀÀÀÀÀÀÀÀÀÀÀ       øøøøøøøøøøøø@,¾&@~?º _‰³?ǝ¨Šµ$2?åd¨9ø€@-†ÄøNÞ ?À˜¸–?͕5¥"2?êD5¹Ñ¢€@+—Û³ÈÚ?¾fÁ›:[#?Áªuñëœ(?Ýþ£…#) CEP       ?Öøí0hr@0 Z³ª¼Ø?ý¤-f?«ÐèîÊG?ÅOag#$Èøøøøøøøøøøøø@,ôïícEJ?³m "ÊýÀ?´ÀQt'Í?Êu£KÛ¡øøøø      ÀÀøÀøÀøÀF       AYß;Af¸R@*bInÞÚì?!ÚvÙ{1@·t.§ï²>ß;d>H´9@£çm>+@G®øøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀœ@2ÚÅ~#òÀR`Ê1çٙ@%Ø/…jˆÔ?™P YD@%'p¾Ê.?™MÎwá˜@$þ\ßÏf/?—Ns›†@$ÌTAì¸Ê?D ˆš	À@$ºÛºŒ?K0#š€@$¦F&…'?bùhwã@$©nޘ??a~¤'øø@$ÊQá¹j?—M]Ôïd@$ŕîʵn?•O`óâ@$‡Œ%µ?ªMIp%@"Äò[AÚÌø¿':)Çy¦µ?›À6âë?îvÈ´9X?«"Ðå`A‰¿ñë…¸Qì?§Oß;dZ@'ì^³¾#@(¡³Ð|"¶@&êûÁ¬Þ@e½Â\(ö?øzáG®{ÀøÀøÀøA-ë…<#×
ÀÀA)p¤<õøøøøøøøøøøøøøøøøøøøøøøAd(ö<£×
AVb<‹C–ACûç<49XA?`B<#×
A="Ñ<oA<‹D<D›¦A[Ov?}vh<){úÀøÀøÀøA>¬q?m.Y¯ž¿ÀøAAG®À?!G®À?ÌÍ<#×
>½p¤<#×
ÀÀÀÀ                                                      À          C5=qF2I    @e½Â\(öF2I                 Candidate_YSG*     IR |*  |s?y|HV*                                                                                        A%×
?d{~gÄ?"záG®{?qk2Ë.g?'ÈÏè
?õ?‰šùdŒA% ?{¤ÿ(i«•?Œ(õ\)?€ZŸˆÆã?–Ôr³{Âï?˜"'(cÌXøøøøøøøøÀÀÀÀÀÀÀÀÀÀÀÀ       øøøøøøøøøøøøøøøøøøøøøøøø          ø@,{Ûmi?µäßé	Cv?µސնç?É3Cú*Óéøøøøøøøøøøøøøøøøøøøø      ÀÀøÀøÀøÀ        ÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀm@2ÿÛYXÀR]œÜD9@-ÄRyñ
?¥$õ$l@,É8ºl¬]?¬sp^Z@,%L+û½?­æ­ƒL£@+›ä'ö?j-ÅÑ0@+
¿eèr_?n¯Wº»Ð@*vÈÇ
é¢?…ú™µÛ"@)ä´N«ö?Š•¢ð8øø@+á°Æ‰¡?²fCçЀ@+`þ<5L½?±›'-@'º¿8OÌÃø@"íŸ4ª§ø?3©*0U2a?¤É…ðoiD?òÀƒn—?µ?|í'hs¿ó-V?®¸Që…¸@-do½'=\@-Flґ1ì@-6]ž@ÈGøøÀøÀøÀøAi™š<£×
Ag…<õAdõÃ<õøøøøøøøøøøøøøøøøøøøøøøAg+<å`BAj9X;£×
AkÊÁ=m'hAl‡+=•Ao©ü<£×
Au"Ñ<#×
AlP?zwåê«%AiIº?sŽóMjAne,?x¹4i"PAp^5?k~
ÇÚÅAuG®?_1ônÒE³ÀøAl<£×
¼#×
<£×
¿†ff<#×
>£×
=#×
ÀÀÀÀ                                                      À          À       øBe                  Em*                Em*|*  |*  |IR |Em*                                                                                    ÀøøøøøÀøøøøøøøøøøøøøÀÀÀÀÀÀÀÀÀÀÀÀ       øøøøøøøøøøøøøøøøøøøøøøøø          ø@.Î×@Än?º\™'6?À'( °z?Ó\ú¬Ùè>øøøøøøøøøøøø@/(^9q;?¦ Ä0F?¶š1sYWÏ?ÐÞHS'^øøøø      ÀÀøÀøÀøÀ        ÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀžï@3/{®Í…ÀRø
Ã7"@,.¿±S
	?˜O¥F6@+ªH'ƒ`À?¡#R€çç@+Ê'×Bâ?¨Š΍'@+£Éš?>?jHÈBÐ@+ŠmÀ/0Ö?rÓ¯[`@+…;¯ë?'ÒÁnô@+g^÷*?¤V1__øø@+ŸxÎw?™NwµO@+šßúw¤D?Q
*\ @*§"¶?×èè~°€@"i
>®,ø¿hr° Ĝ?–8†YJôñ?ò"t¼j~ú?¨bMÒñª¿õV"u?¡ë…¸Qì@-€Ãþ¬@-äúH0z@,錟¶MøøÀøÀøÀøAb{<£×
A_33<£×
A^ff<£×
øøøøøøøøøøøøøøøøøøøøøøA""u<D›¦Ax§ð<t¼AlÔþ=49XAmG®=ixÕAlĜ<TýôAm™š;£×
A}¾à?ªOÊB®ÑAmV?qK~dž<AmŽŠ?}`—Ì:AmB[?i,ŒPûAn?d"»%_ÀøAl£×<£×
>\)<£×
>®{<õ>…¸=#×
ÀÀÀÀ                                                      À          À       ø                                                                                                                                              A\zá?€å¿ŒóC?²-V?†Œ'sZj°?­Oc¢Nt?¡&ßgÚíA]1'?˜bMÒñª?¶E¡ÊÀƒ?¡¨6ëN˜?Ã#c²W?½p£×
=qøøøøøøøøÀÀÀÀÀÀÀÀÀÀÀÀ       øøøøøøøøøøøøøøøøøøøøøøøø          øøøøøøøøøøøøøøøøø@.C²þÅm]?¶p/=mM?¹#œIC¸3?Ðр´Êøøøø      ÀÀøÀøÀøÀ        ÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀŸc@3>!…‹ÅœÀRn<Ù¥"@(¦î;¨ë>?—MEÆÌ@'ÕuÕÖq¡?–OB@'½vÃùöJ?šQ"½G*@'ƒ@ƒœïî?Y¬Â> @'£ñ›?a¤:í7@'r@ã^uÅ?yÿ¸à@'qúÌ	'y?¶rüøø@'€_O-ˆJ?—L?.Ñn@'™Q.9k?•LˆŽ@'‡™%_»?ƈ€@" œÆ)–ø¿˜âe+ÓÃ?'×süPH?ïß;dZ¬? å`A‰7L¿ñ²-V?²-V@+òš€If{@,þ2]J]ò@*¤›«–òøøAL©ü?R¼£n/AHS?R¼£n/A>Qƒ?X"t¼j~úAK®<£×
ADÌÍ<#×
AB\<#×
øøøøøøøøøøøøøøøøøøøøøøA‡÷Ï<ÔýôAƒÎÙ<ÌÌÍAlÔþ;ě¦Ad~ú<›¥ãA_;d<e`BA]ÎÙ;D›¦A…'4?ˆك"t—Ao!?~œ)¥ë·ÀøÀøAXùr?tÿ%¿­*ÀøAiG®<£×
?k…<£×
?.{=#×
?ë…<õÀÀÀÀ                               F8                     À          À       ø                    deltaCep           V* |V*?|CV*|cC*|Ce*|*  |cC*                                                                            A<o?²- qä?"¶E¡ÊÀƒ?Ã*Ž:ÀÆ?¢É.3ð?Ût¼j~ùÛA=cˆ?½¡ÊÀƒo?¡&éxÔýô?ÂÎô©Š¨?«ÆdÓ¿/U?ڇ+IºøøøøøøøøA=_p=iù>
òª>ð¸ÀAI»Î=¸¡>8¤Â>ä.€AIÖ<¨ÁU=öÒ$>Ÿócepheidøøøøøøøøøøøø@+²ôõØùb?Ò9lß.Ï¿?ÓEoË:ýn?ëÍìÒg°@,èup*?Ô¬òçŒk?֒ü¯E|É?ñãGRÍ@*Œí'M\?ÌzõùŒ÷ü?ÏCg÷vsa?åÊcqþ­ÀT2CEP     ?åÜ.Z™ÏŠøøøøøøøøøøøøøøøø@+…ý¬h©?º"['÷
é?Âs Éy0C?صENJm­øøøø      ÀÀøÀøÀøÀF       AR^5Aa¸@9mYR­?50íBŽ@·†tª¸¥Î?$">­'h@§>n—@z~úøøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀ $@3Vz¦KbÀRf"ö¥
k@(»'±'—?™O÷	ˆö@(B™XC?™Q+nÜj@($F*™|Î?œOhB:@(ÆcF¢?_â'Þ€@'þ×(L†Œ?\_܍Øà@'æBûQj?}|ÜI)@'ô`áã?xŒ]7£Øøø@(3õÀú]?—Q$]$:@(S0ê'?•KLÀuœ@'ÿãcý¸Õ?ÇÒ>©Cô@@"ú<ùUÜø?ŒwškP°ò?|"µÜÆ??ð5?|í'h?²-V¿ó/Ÿ¾vÉ?šŸ¾vÈ´9@*ŒùÁø]t@+Ù#¯2@)¿Ò¦*¡"øøAIA ?PbMÒñ©üAG?PbMÒñ©üAA@O?[ÚQÎ_AF=q<#×
ABff<#×
A@ÌÍ<£×
øøøøøøøøøøøøøøøøøøøøøøAsÊÁ<#×
AcÎÙ;D›¦AVáH;D›¦ATV;D›¦AS¶F;D›¦AS…;D›¦Ai'Ñ?vvd
k"ÍÀøÀøÀøAT ?s6Þ¹^ZÿÀøAU™š<#×
>Ü(ö<#×
>\<#×
>"zá<£×
ÀÀÀÀ                                                      À          À       ø                                                                                                                                              A@?qh€ú?Œ(õ\)?v²Us¤è?˜"£¶S?½ýüðA?ýô?ƒtÀqIÄD?›¥ãS÷ÎÙ?'†Ç.þM?¥•±­Œ•¥?°øøøøøøøøÀÀÀÀÀÀÀÀÀÀÀÀ       øøøøøøøøøøøøøøøøøøøøøøøø          ø@.c÷'j@?²PpZÛî©?¸±£CÅ_?с#ˆøøøøøøøøøøøø@+ ró<£?»¼+"Ù@y?¾©îÑYyn?Ôߓxî(gøøøø      ÀÀøÀøÀøÀ        ÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀ r@3akÊSuÉÀRK–òl­@*rQBSÞº?šP1Œ÷ì@*ÕÔ>?žN1"‡â@)õ»âeZ?¢"¼gë @)àh´!Ò?YÁ
À@)ϖœXø¹?c·$&Ç @)¾††ê"ú?}U=Or0@)ºÅ~
»?"»ó_7løø@)Û õ1°Ò?˜Oå/'B@)ÚÂÂ|ê¥?—MÛ!¤j@)5†u–?Ö4‡Muà@!¾ZÎäñìø¿§Oß;dZ?'T`ªdÂø?ð=p£×
=?£t¼j~ùÛ¿ô‹C•%?²-V@,o\ŸT@,ùBªŸ{@+"ʸ øøÀøÀøÀøAT<£×
AP(ö<#×
AN¸R<õøøøøøøøøøøøøøøøøøøøøøøA‡+<TýôAtn˜=8QìAf‡+;ě¦Ac'h<‹C–Ab<uAbQì;D›¦AzMÓ?~,Ü6rAf™1?yb¶®}VÀøÀøAc($?}ÀÛ'£HÀøAdzá<#×
>úáH<#×
>\<#×
>¨õÃ<£×
ÀÀÀÀ                                                      À          À       ø                                                                                                                                              AN1ù?}²€E_°•?˜bMÒñª?Œ)Ür\>?¢¿G©ýd?«ç_JH#ANxÕ?'ë~h»«<?¥`A‰7KÇ?•vZÐ0.œ?±àU¬Û?®5?|í'høøøøøøøøÀÀÀÀÀÀÀÀÀÀÀÀ       øøøøøøøøøøøøøøøøøøøøøøøø          ø@07ê»Ë?¢h?"zM¤?­(ŸJLn1?Är!…‹Åœøøøøøøøøøøøø@,íïÇ£˜ ?Óþð5‡¡?¸ÑöDZ?ÏFfìž#løøøø      ÀÀøÀøÀøÀ        ÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀ¡@3x"øÀRgêhìS@(MåI¶Ü›?•Kæö]&@'Ì¥v£¯´?™NXí݀@'º«£ì°ø?šNc¦a°@'¼Í}«æ?ZŽ½@@'¥ϛïl?`mԋ¹@'‹%FW?zW7m¨@'œ$•]Ô÷?}ü°¡høø@'"V
Óñ¿?–O«Ãf@'•Ã'ŝ€?"K£š$@'5 6±ö?ÂàgGôÀ@"ú<ùUÜø¿«µsê³h?ŒwškP°ò?ïKƧ?œ¬1&éy¿òÔýó¶E¢?˜"t¼j~ú@*ìL{՝@+£XŽ6@)ÞɟâÚøøAI;?PbMÒñ©üAEè§?PbMÒñ©üA=´¢?X"t¼j~úAC…<#×
A>{<#×
A<Qì<£×
øøøøøøøøøøøøøøøøøøøøøøAzb>þvÉAjMÓ?bA]¥ã>ˆ´9AUxÕ>‰7ASl‹>+AUo;ƒoAzå`?uá~4¹E1ÀøÀøÀøAV@O?wnç>hœÀøA[×
<#×
?LÌÍ<#×
?(ö<£×
>Ñë…<£×
ÀÀÀÀ                               F0                     À          À       øF0                  deltaCep           *  |cC*|Ce*|V* |V*?|cC*|IR                                                                             A<C–?¨Qát#¾K?'ë…¸Qì?­ÎÆ¢` ?Uæ¼b?Ä"t¼jA<\)?¤9QZe§$?šáG®zá?¬ˆÆ¿+$?¨‡Tów[?ÄZHŒ`ÌøøøøøøøøA=
¯=I¿=±§>vÀAE=­L4=µ~g>YŒAFÂ`=ä´Ð>™R>˜)€cepheidøøøøøøøøøøøø@+-Æ*ñ?¶/Ñî7.i?Ç'™Ò5g?âºZéÙý`@+Å"16þ›?©8ðÔà¹?Îc¢JÉ}è?çåÑ0y@)ü»÷«@:?¸Úĝ—}€?âb_¶\p@	;_v1T2CEP     ?ÜU{Ü{hå@0?»%_5?´äŸQi ?¸Å͝4â=?ÒA|¢øøøøøøøøøøøø@+Fp\‰mÒ?§Ö@éÕP?²3-Ì8t³?ɟ¨†œgøøøø      ÀÀøÀøÀøÀF       AM¸AX¬@6¤eÜÓ«
?D(«ð´2¢@·ƒ¿Êêt~>Á%>¦ff@"1>Kƨ@(å`øøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀ¡@3zÔäÉBÕÀRm]š
_@*Á§¿eç?˜NÃÕ¢@)⬌m*H?ŸMéfÌ@)¾íj'«?¡¤¼¡Ù@)-Nu?d"Ó2ì@)]V¯*?nØå²@){3]×ø?"ƒ®6X@)`­†ûd?"ôÇøø@)mî)a?–L´"cÌ@)ƒ~ÃÓ¼'?—OR—ò@(Ô_5ja0ø@"~ŒvA±0ø¿šu%F
¦?"ýó¶E¡Ë?óIº^5?¤ýó¶E¡Ë¿óó¶E¡ÊÁ?¡ë…¸Qì@-š4"F{å@.˜ˆ"·ØI@,NùzªÁøøAZÀƒ?[ÚQÎ_AU ?X"t¼j~úALÇã?b×süPHAV=q<£×
AO\)<#×
AM¸<#×
øøøøøøøøøøøøøøøøøøøøøøA‹bN<Ý/A†Qì<oAs©ü;ƒoAl$Ý;D›¦Ah¬<#×
Af‡+;D›¦A‰"?ˆL`RPAuñA?–öQ*"ÿÀøÀøAg!-?z")=+ÇÀøAo
=<£×
?k…<£×
?!G®=u>ð£×=#×
ÀÀÀÀ                                                      À          À       ø                                                                                                                                              AL
=?‹¥»æ¾?˜Ôýó¶E¢?¡iIoµš?¦	{©ÄŠ?½²-VALb?"t¡'Œ_?¤9XbMÓ?¡I—ù†i;?°Äù™´qŒ?ÁG®záHøøøøøøøøÀÀÀÀÀÀÀÀÀÀÀÀ       øøøøøøøøøøøøøøøøøøøøøøøø          øøøøøøøøøøøøøøøøø@-[ë[-M@?Ÿþ½à ¿?«¨'Áõ>—?ƥ煵·øøøø      ÀÀøÀøÀøÀ        ÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀ¢[@3­0H@áÀR\ä/Ñ@*tÕÉI
]?›O^PY¤@)Rˌ#^÷?›O¬KŒ@)¦ÎG.?˜N6ýx@(ö"Ä.e‡?c˜3§ì@(þ%¢YEs?fŽëçÐ@(âYö
—i?€,d·q"@(ÕÞIº‰?'Ä~ntðøø@(å?¼|Ê8?—MêKmf@)|=D?–OJ¥`@(ȦÇ}iƒ?Ñæ
Ñ}`@"ôó+¯_ø¿˜y=Ùb·?",<žì¿±?ðÀƒn—?¥$Ý/¿ôV"t¼?Ÿ¾vÈ´9X@-'–ÔÃ;T@.¡Vâdä†@,1/	ØÆÖøøÀøÀøÀøARáH<#×
AJ=q<#×
AH<#×
øøøøøøøøøøøøøøøøøøøøøøA‡<¬1A…‰7<#×
Atñª<ƒoAl^5<oAg;D›¦AdÔþ;D›¦Aˆ´×?t	¢@1HwAvíú?s1 ‹ü"%Akíú?xV£zÃë}ÀøAe3œ?xë‰Pv:ÀøAo®<£×
?xQì<õ?!G®=u?¸=#×
ÀÀÀÀRSG                                                   À          À       ø                    Candidate_RSG*     IR |IR |s?r|*                                                                                          AFÞj?x"O
5?'©ûçl‹D?¥ßøù{'?šå6P%…?™€ue›AHE¢?‰™~Á¦þÝ?£t¼j~ùÛ?"ºOÇã?¯°Üá?±h€úøøøøøøøøÀÀÀÀÀÀÀÀÀÀÀÀ       øøøøøøøøøøøøøøøøøøøøøøøø          ø@1¦fË4+?¤lžŽËà>?±í»H¯µÿ?Ì	¢@1Hwøøøøøøøøøøøø@-%+M‹¤?¯Å€¨1?µG-ˆpɹ?̪Ÿ{Zê1øøøø      ÀÀøÀøÀøÀ        ÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀ¤
@3öoŊ¹,ÀRS›ˆ‡#@+~—!‰Ì?—Q:7D@*£±k¶#?žNPÔܚ@*œ'ù¦ˆv?¢¢gƒ¬@*0AÎÇJ?i7_œà@*+:švþ?kÍ3Œ`@*bHcðz?†ðaüÂô@*¥?'[æ¨øø@*2¤Í@£*?—N;8|@*%›"Wt±?™MÜæµ@)¡°ï}Ōø@!¨ç¦sqÛø?rn—Oß;?'T`ªdÂø?ñ"Ðå`A‰?¢n—Oß;¿õ$Ý/? å`A‰7L@-¥¤&»U¬@.b.oL@,›Ÿ4
MÆøøA[	l?[ÚQÎ_AYK^?]}¿H˒ASlô?fð¸ºÇÀÀÀÀÀÀøøøøøøøøøøøøøøøøøøøøøøÀÀAƒÙ=49XAvéy<D›¦Ao
=<›¥ãAkp¤;ƒoÀÀA|$t?x*Ž:ÁAkX?ˆ,+×õûÀøÀøAiâ?ƒQ¤7'MÀøAg×
<#×
>ð£×<#×
>½p¤<£×
>ž¸R<£×
ÀÀA±¤©>ó¶F                                                      À          À       ø                    deltaCep           cC*|V* |Ce*|*  |V* |IR                                                                                 AQP?'©áyð‡?¢-V"?µÄŠ,l?¨Ú–¹ëH¹?Ñ?OP AQ'h?£÷ÎÙ‡+?«…¸Që…?³#a	/T?¶'ÅA¾q?ÌZHŒ`ÌøøøøøøøøAR×î=DÇ°=¡¨&>†jÀAXút>ò>'+ˆ>Ö€A\ō>6&>0H>Óø cepheidøøøøøøøøøøøø@-«œjÜûZ?Ð,¾€½?ÐBµqï¸?æЮÞÒøÐ@.p³z.ÁV?Ѷ6ˆœ{?ӛ¬&Zí?ëÚÁÛùG@@,ž'M€¡ˆ?ÅêZyæ?ÈSâ¬ÀÃ?âe&ó=| T2CEP     ?Ùjg>(n@0?æ>ÚI?•'ÿùJY?»ì"Άþ?ÑØ]ú‡;øøøøøøøøøøøøøøøøøøøø      ÀÀøÀøÀøÀF       Aa¶FAmKÇ@"YHt
?^*WÂ^µ@·sŒ'yè?
V>C•@Ÿ33>Që…@˜záøøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀ¤h@4@9«ó8ÀR9.Ó@)KSªÈWÄ?˜NòÖT@(ŒDÅ-]v?œQ6$yª@(gØXØnu?›OÝl¾@(SÌcùÜ?Y@Ÿ'€@(F®«
$â?g©uòp@("(ͺ?z¿Ú¹Ð@(ë¥z+?‡Z¤äøø@(Ž¹õ/L ?šO‡óï@(Ž9˜À"?šNœìËÈ@)"ègü?Ô<k'²@"QßÑÆ©ø¿‡Oß;dZ?"¼£n?ç
=p£×
?¢n—Oß;¿ó‡+J?œ¬1&éy@,E‡
¥Úð@-@¹U÷ƒZ@+–ªÑÐBøøÀøÀøÀøAK\)<£×
ADzá<#×
ABáH<£×
øøøøøøøøøøøøøøøøøøøøøøA|V>\(öAkß;>Ü(öA^E¢>¸QìA]'h>ÀAZJ>xÔþA^Ý/<D›¦Amù?á'o°'ÀøÀøÀøA^??€ûëžI+ÃÀøAb{<#×
?fff<#×
?™š<£×
>áG®<#×
ÀÀÀÀ                                                      À          À       ø                    deltaCep           Ce*|V* |IR |cC*|*  |cC*                                                                                AAhs?"þ">ï)?'n—Oß;?µ×4ó?Ÿ3¡íûñ~?˅¸Që…AAKÇ?˜"'(cÌX?œ¬1&éy?²é¸•Þ#6?§ £äv6¾?Ê° ě¥ãøøøøøøøøÀÀÀÀÀÀÀÀÀÀÀÀ       øøøøøøøøøøøø@,N"5?Áˆe`Q!?̎»	7?ë7Øú%p@-Bèùó·,?ğ	Yµâ–?Ñ»Má)y]?ñÜTM@+_Ý)bî?¿5ª/f?ĝªõ]o?äN¡±Q`T2CEP     ?Æ#§Îøøøøøøøøøøøøøøøø@,TÅ2¤˜?³û°&äp?½Š	Þ?Ò¯>FŒ¬Køøøø      ÀÀøÀøÀøÀF       AVbAc²@3ù&>X*d?$eҐ[,@·uKWæpã?Ÿ¾>¸Ôþ@š°!>o²@%²-øøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀ¤Á@48L`ÀR–H˒:@*¶ßŽK¬_?—M@TÙ¬@*)Uî¹#F?¡#qZ¯–@*vbŠlj?žLd¸"ø@)û¥'H{?d¯Dàp°@)ñá'*â?l2͝|°@)ǖŽ«Þ9?‡çbòvø@)c¾x
Ê?'Jàëqdøø@)ñ÷B«Ù‰?—Lʂa–@*•±Çkw?˜PÓ,l0@)˜?gª?֕ºðÉ? @!'lÞ\'™ø¿¢þÅm\ú­?"ýó¶E¡Ë?îvÈ´9X?©‡+J¿óçl‹C•?¦"t¼j@,'Óh'@-cõrÞD@+µ/IŒ;øøAW?X"t¼j~úAU(?X"t¼j~úAP5¨?eL˜_ö"ÀÀÀÀÀÀøøøøøøøøøøøøøøøøøøøøøøA€áH;ě¦At Å=På`Ag…<oAdå`<›¥ãAc"Ñ;ƒoAbÈ´;£×
AyÎ?–&,ºs-õAgÃa?_>‰¨ŠÎ%Ae,=?n¾œˆabñAc‰ ?heQ"pŠ­AcCþ?…•9¸ˆÀøÀÀÀÀÀÀÀÀÀÀÀÀ                                                      À          À       ø                                                                                                                                              AOG®?w€0¼áG?–E¡ÊÀƒ?‡¼Àæ½?¤c{ÐZ÷?¢-ê
Ë5AO~(?Ž5?|í'h?¦§ï²-?"æYeÌãs?µ.¶Ì°G?²Mϖ«¨øøøøøøøøAOóð;—ß;é+<ËxAT³X:Ù×w<Lžª<î*AX/ˆ;ñfà<ˆF =C‡       øøøøøøøøøøøøøøøøøøøøøøøø          øøøøø@-öP?³t6?·_²>á?¾'ÇMµk?Õ,0	³øøøøøøøøøøøøøøøø      ÀÀøÀøÀøÀ        ÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀ¥&@4.óõ/ÂeÀRVœIwBW@+fË*Å?—N¸"a6@+g™ä~?¤m`@*·«9PÐ?žLØm1N@*PJ.¥à?kÅ1ê_ @)×¼ž¡b"?q…IÎÞ(@)­ÏÃp?†uV0@)|°Jq?""Eí×àøø@*RfL|­ú?˜OÕø¸â@)ëOö"6Ý?˜OqÚ@) ÀÀ¾?ׂñ߀@"—Y"q÷…ø¿ Ë)^ž	?'ñ©ûçl‹?ò¬1&éy?¤ýó¶E¡Ë¿ò"t¼j?²-V@-0³Z§@-šGìþ›|@,hvžÂÎFøøÀøÀøÀøA[
=<#×
AXzá<£×
AV{<£×
øøøøøøøøøøøøøøøøøøøøøøA{¸=t¼Av^5<£×
Am&é;£×
Aj—<"t¼Aiƨ<í'hAiƨ;D›¦Ayä&?'Ž'ÕZ:AlH?qZÑî0ËAj	Õ?‡mÚÎî=ÀøAi8?~KD¡ð€0ÀøAk
=<#×
>³33<#×
¾W
=<#×
>"zá<£×
ÀÀÀÀ                               A3Iap                  À          À       øA3Iap               SG*                IR |Em*|*  |sg*|Em*                                                                                    AQâ'?Ž5'˜Ì@?˜Ôýó¶E¢?™¢ü겑?£Ö›'§å?¸1 3|.OANÊÁ?'° ě¥ã?¦"t¼j?›Ô…þ²"'?²ï°ýcmŽ?¹º^5?|îøøøøøøøøÀÀÀÀÀÀÀÀÀÀÀÀ       øøøøøøøøøøøøøøøøøøøøøøøø          ø@0.=ÕM¤Ï?œÊ~=ó€–?¨Ì™\n&5?Á²þÅm\ûøøøøøøøøøøøø@-´í0µª?¢'Q~wÕ$?³K
^Q2ç?̅©!ÌÙbøøøø      ÀÀøÀøÀøÀ        ÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀ¦©@4{écÜHkÀR
ž{€©ß@+™;ʺ?šR-jRŽ@+{¯œWv?¡¡Rƒäj@+#[ôv?¥™‹,@*ðs÷/ãú?h`1Ó­@*Սê
?u³Ï°Hˆ@*ÞéÀ}ÿ?È[âçð@*¦±zhqq?"»÷+Òøø@*æ!ÃIX?˜MY"²r@*ÚåµrÇ?šPW;y¾@(ö«íû¨Øø@#¡~¯ø,ø¿£MjOv?—>«6z'?ó®záG®?«¥ãS÷ÎÙ¿ôn—Oß;?¤záG®{@-5((=5ë@-¦ñý2Æ@,rB®Ñ9CøøÀøÀøÀøÀÀÀÀÀÀøøøøøøøøøøøøøøøøøøøøøøA'1'<oAvbN<"t¼Al<t¼AiÛ#;D›¦Ai?};D›¦Aiƨ<49XA}Vm?€¢Dc_–AlÝ/?m5¤&»VAi¦µ?†œ©ïR2ÓÀøAj#£?7°pu³áÀøÀÀÀÀÀÀÀÀÀÀÀÀ                                                      À          À       ø                                                                                                                                              AV²-?uÆyvŽ? bMÒñ©ü?"ð]-؀?ªE|áÓ?¢n¡žJÙBAV͟?²:zOQw?­²-V?—¨ª—ï?»ÐÚèƒ?¶$àŠóøøøøøøøøÀÀÀÀÀÀÀÀÀÀÀÀ       øøøøøøøøøøøøøøøøøøøøøøøø          ø@0hCõù?'}Sèµa?º€"Ÿ·k?ÒÁiÂ;ySøøøøøøøøøøøø@-ω'Ë û?"ü€¿§?±ìV.N¶¶?Ä«´NPÅëøøøø      ÀÀøÀøÀøÀ        ÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀ§@4"èS;wÀRгF	È@*{ٜïl?•Kþ—Ä@)ûÌßÚ6?œO"ZøŽ@)ô²q­'?¢#Ùq»o@)ÈW—¨R?d›dêm@)Ävȃˆ?l†K2½°@)¯ðÞIH?ŠÀªË¼@)är%Ƴæ?—N8pžøø@)ÏE†ºÖ?—O%-¥Z@)Ä©»ô!?˜Lü'Wî@(Í)›_ø@"—Y"q÷…ø?Z6âëC-?!-w1Å?ñ™™™™™š? å`A‰7L¿õn—Oß?ž¸Që…¸@,oIŒ;F@,ø3:}ª@+'°ö­qøøÀøÀøÀøÀÀÀÀÀÀøøøøøøøøøøøøøøøøøøøøøøA(ö;£×
Ar›¦<t¼Af—;D›¦Ac;D›¦Ab Å;D›¦Ab9X;D›¦AxÏB?'£S&ÂAg©?<>úç'JñAd&é?d_õHìÙAbTÊ?`pûëžIÀøÀøÀÀÀÀÀÀÀÀÀÀÀÀ                                                      À          À       ø                                                                                                                                              AMðØ?}±ÿlcq?"¶E¡ÊÀƒ?‰ÀµgU? zÇF{?¥?€H»ÊAMÒ ?€b@fø\ž?¤záG®{?"uØÊ1?²
Õ«˜ŸŸ?´›¯ôNñÖøøøøøøøøÀÀÀÀÀÀÀÀÀÀÀÀ       øøøøøøøøøøøøøøøøøøøøøøøø          øøøøø@-ÉÅæÿ}ú?¶ûO—Z?¾åt¹efâ?á~oq§ãøøøøøøøøøøøøøøøø      ÀÀøÀøÀøÀ        ÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀ§Ñ@4À–‰CáÀR—ÄŸä6@+B#µo¤}?˜M£ü@*'K›þJv?¡#ÉZI¾@*†˜©]ïò?£ ç-Ð@*Q`ÃoO?f(«Æˆ@*Qs
½Z?ne^D @*+§t׋£?ŠøÞŽð@*#'nþ?– 1ó'œøø@*Ní"Üü?˜LúÔ}R@*Hl y#*?™O,@)
*›&X¸ø@"ݟ~7֜ø¿•fÏAò×?˜"t¼j~ú?ðÔýó¶E¢?ª¬1&é¿ö"t¼j?¡hr° Ĝ@-¯Þ.ôà@.y±×äX@,ˆj±NÂøøA^°!?]}¿H˒AYœà?]}¿H˒AR³h?fOv_Ø®ÀÀÀÀÀÀøøøøøøøøøøøøøøøøøøøøøøA‰áH=+Aƒ^5;£×
ArÔþ=aG®Aml‹=yÛ#Ai%<TýôAh9X;ě¦A'P±?ÓØYÈÉAp??VŽ}ܤ±Ajä÷?i7ªÉlÆAg˜_?aj‹ÛYAhÉï?ƒPdŒq"ÀøÀÀÀÀÀÀÀÀÀÀÀÀ                                                      À          À       ø                    deltaCep           cC*|V* |IR |cC*|*                                                                                      AQ9X? bQ-ïýS?Ÿ¾vÈ´9X?¦ŠÙã5ÄÞ?¨b—¤ÌӃ?ÃS÷ÎÙ‡AQŠr? b@fø\ž?®5?|í'h?¤j$aX"?·äÎv9?ÀƒÒ]«øøøøøøøøARB'<íóù=¬'›>S#€AY%ø<F°S=}
>zÀA^çð=«ÿÎ=õ¬>®€€       øøøøøøøøøøøø@-±{™%L¯?¿rˆ!6#g?Á*÷4Û?Ûv2o«•@@.qãà5Ð?ÈL"''_?ǹKQҜ?à½ýnd@,†~»äì~?¶<ÒLk?¿U`m"$?ߨúp™€CEP       ?áQEQCøøøø@/鎬?ÉùßTŽÍŽ?ËÈe	.O?ä>H¥‹?døøøøøøøøøøøøøøøø      ÀÀøÀøÀøÀF       Ac%Ao@#ƒ|i+?µh,9Cî@·rÜô!->±©ü>e`B@¾¸R>¸R@­hsøøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀ©I@5§Ös?ÀR'ö¶|@*f~¾Š–ò?–NC!(X@)žžÆýwN? %ùÏÂ@)^«ýl!K?žO%Ô@)Eë"…ó?cý)v²ð@)–&í?eÑ©U5ð@)Biå"ü?ûÀ@)HTíŸÿ?‹£5Z‡¬øø@)³IN8ï?—MûŒº@)Árߞ¯?˜P€ŸÈ$@(²‰‰Ë7Ôø@"ï? pAºø?ŸoÒòä?"t¼j~ùÛ?ñC•$Ý?¤záG®{¿óƧ-?œ¬1&éy@-6s>»ýr@.(qy‹@,i	®ÕøøAY¤©?Z6âëC-ARß;?Vð¸ºÇALl‹?b×süPHÀÀÀÀÀÀøøøøøøøøøøøøøøøøøøøøøøA‡ó¶<t¼A'£×=çl‹Ap=yÛ#Aj"<uAfzá<£×
Ae¾w;å`BA† Å?…3ô#Rë_Av‰7?ADËáëBAl¿±?hÌ@(äüAh¹Œ?dʒ_ét£Ag)Ç?'éF€"ÀøÀÀÀÀÀÀÀÀÀÀÀÀ                                                      À          À       ø                    deltaCep           V* |*  |cC*                                                                                            AK»0?¶—ªÝŽ¼?šŸ¾vÈ´9?¸§üaåÎ?¨ßGù"Õ4?љ™™™™šAKý"?·¾p·'©?®ùÛ"Ðå`?¶?>pÍÈ?¶Y'kÍ®t?ÎfffffføøøøøøøøAL‡=¶n=Îa>Š¶ AR'q;¦Òg=Ø
ž>|íÀAY7m=ÜÒÔ>Ì>¦E        øøøøøøøøøøøø@-I«D®l"?Ã?çyñ¦?ÆXaµ›çŒ?àËɑî/ð@.#ÌMT\²?ÈJ'Yqõ:?ËaÜM,&t?æ;ÅÞ»À@,ÀÛ-Þ?À'ßÛgº?ÀûMµK?ÙwT¸§àCEP       ?§k腤Ìøøøø@/ªáG®{?Ä=Ć­-Ë?ÉƁ.=Õù?ì:ƒô즇øøøøøøøøøøøøøøøø      ÀÀøÀøÀøÀF       A^1'Al‡+@*N^ê–?aêÖ£d@·s_·AJM>Ê=q=•@‰ûç>!ÊÁ?×ÎÙøøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀ©~@5*s-õÑÀRu½ƒƒ­Ÿ@)"‡©%°?˜P:ò,@(ÅRd³An?™LÊÎ@(|Q÷¯Ec?•KÜԅÔ@(xµÖý>?bjâšá@(Z‰±ÝEÄ?bQD²¤À@(4õÞg˜"?|Tîiz˜@(U¹ÀwO?‡£d[TÜøø@(iã¡lÒ?–MÔT"2@(l·åŒ?•K³¤Õð@'öªH½?ƅ"8z@"l'GžVNø¿–ÕϪ͞"?‹šu%F?ñ¸Që…?›¥ãS÷ÎÙ¿òÐå`A‰7?˜"t¼j~ú@*ØqæÍ)@+O÷¾æ@*œ¡‹ÖbøøAK_p?R¼£n/AJàv?R¼£n/AD¿±?]}¿H˒ÀÀÀÀÀÀøøøøøøøøøøøøøøøøøøøøøøAvr°<TýôAet¼;D›¦AY
=<49XAW
=;oAV"<ƒoAUçm;D›¦Akè§?Š;šàÁvWÀøÀøÀøAUê³?Óo~=ÁÀøAX<#×
>ÌÌÍ<#×
>¸Qì<#×
>"zá<#×
ÀÀÀÀ                                                      À          À       ø                                                                                                                                              ABÛ#?paÿúK¶?bMÒñ©ü?tì›Ê u?™›,@Ъ¨?'h=;"ABæ2?ë@«@àñ?²-V?…뜛¬™Q?ª—¯´Ž?²A0Kø&øøøøøøøøADªw<˜ˆø=4%l>(Ÿ@AIY¶=7—=‡¼<>€AK²{;jžo<o¶Ý=5ò       øøøøøøøøøøøøøøøøøøøøøøøø          øøøøøøøøøøøøøøøøøøøøøøøøø      ÀÀøÀøÀøÀ        ÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀªÈ@5ìNrSÚÀRˆ™Øƒº4@+"þä?šMˆi°@*
˜î
¸¡? ¥¢ŠPê@)Ûh¡_u?O'®:@)¤ä%@Ã*?b°l­  @)•šn¨ðÊ?ki|@)s,]
Ðx?"¥[+-@@)Š$*"S?"ÿ9Ûúløø@)¦PÍU7›?—Nº"±ü@)®†?œ²?˜PÍã¿:@*jr/=î?Ù|X`ѯ@@"ø¯©þ»sø¿!-w1Å?"É…ðoiD?òÌÌÌÌÌÍ?¤záG®{¿ó‰7KƧð? bMÒñ©ü@-4ʳíض@.z^ØÓ@,+#š8üøøAXl‹?Z6âëC-AT':?X"t¼j~úAMƒ{?c©*0U2aÀÀÀÀÀÀøøøøøøøøøøøøøøøøøøøøøøAƒJ<D›¦A{²->´¼jAkº^>+AeG®=¾wAcV=#×
Ab";D›¦A|Àƒ?"1zÌNøŒÀøÀøÀøAe'?'F¿2/'ÀøÀÀÀÀÀÀÀÀÀÀÀÀ                                                      À          À       ø                    deltaCep           cC*|*  |V* |IR |cC*                                                                                    AM6z?·KÈUnÇ^?ž¸Që…¸?¼•›^•¸?¬&ªŽ´cI?Ò¸Që…¸AMZ?·;p–Ï»?©XbMÒò?»Ê! á÷×?»VÚhµÌ?ÓjeÏg²øøøøøøøøAM"="­\=¾¥ø>‹ô€AS‹g=$Öä=dvl>t@AZÌN="Ž=ìØÜ>§màcepheidøøøøøøøøøøøø@-ÂhÖ.?ÅÜ$`<‡?È–IL†?ã,éØ«P@-÷Ç]ó?ÄAŠûwÿ?ÎEå\ß?éÑ£8|º@@+ôI¤pSV?ÀIekþpž?ÂTRV'¹ë?ÜíZƒ® CEP       ?ÑAAøøøøøøøøøøøøøøøøøøøøøøøø      ÀÀøÀøÀøÀF       A^E¢Alr°@(î©$Q!?>•gñ×@·qó²þÅm>Ñhs=¶E¢@œb>t¼?ìÌÍøøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀ«m@5Ä·,Q—¢ÀRthøçÝÊ@*à庴¥3?šO{Ë@*Ð;§3?•LÍx@)ɛ—Ø–%?ŸIs¯¹Â@)³/ÿf?cxU @)œðrHˆ?k\뛎Ð@)‡6ºµÂâ?†üCÞ0@)ŠóݯÞ?"	ю<øøø@)×ñ	»ú5?˜O13Þ@)à‹á±?˜PT{@)^Œ§b¼ø@"ߙ°Âø¿©	k¹Œ~(?–8†YJôñ?ò¸Që…¸?¦‡+Iº¿ô´9XbN?£÷ÎÙ‡+@,õjΪó@-ŸtFù¹•@+ùP~•øøAW´¢?X"t¼j~úAV³?Z6âëC-AO±[?dzáG®{AU™š<#×
AO…<£×
AN=q<#×
øøøøøøøøøøøøøøøøøøøøøøA…È´=uA€§ð<D›¦Ap5?;D›¦Aj—<TýôAh;D›¦Ag%;D›¦Ato?"k&¿‡iìAdj?z…‡"Ý—öÀøÀøAbÖ9?äSÒ,ÀøA`£×<#×
>\<#×
>¨õÃ<#×
>Š=q<£×
ÀÀÀÀ                                                      À          À       ø                    deltaCep           cC*|V* |Ce*|*  |V* |IR |V*?                                                                            AMr°?¦È°ÞY½?ž¸Që…¸?´Ç±°ç"?ªÂ3얖°?ÌÝ/Ÿ¾wAMÝ/?®—¡qÕ/r?¨´9XbN?³PCå2`?¶Ýpˆÿ£?Í`A‰7KÇøøøøøøøøAO>ê=oƒ{=œú­>`•ÀAW]=)Ü=÷3©>ˆÂAVî<éÈ>/Ñ>đàcepheidøøøøøøøøøøøø@,ø€ ¼?ÊÍjã×çA?Í}FÎ,?æ×@F@-–Ú¦r|&?Ñ¡5ñi¾?ÚÖrO/?ûܲڛE@,†?ã@P?Á	IŒ	_(?ÆV5™¿Ä?á"µ?^0T2CEP     ?ӎ8ãŽ8á@.ùÖυ
ñ?®ë€ìúi¾?Ð÷Gt³±?ãƒ`Ðԙøøøøøøøøøøøø@,áÏ»"–%?±‰Pv:?Â[ºÒNl?ØXÈîñºÃøøøø      ÀÀøÀøÀøÀF       A\"Ag¡Ë@$åÒ±é¸?	*sqäT@·s±y|à?ïž>hr°@Äœ=å`B@šùÛøøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀ«ä@5ëÛ]‰HÀR[ ƒ˜¦U@(¥roÉï=?šNÅ@D@(0ÿ÷`¶ä?™N&¿¦@(WV¼ð"?—NQyì†@'å埑‰a?VºõNÙ@'Û1îÛu?^PQ~W @'Á]Úå‰h?w-œGÿ8@'Ï®®ÒÌ?~ë`fpøø@'ñ¢¾U‰?–L,ußÎ@'è&e‹ ?•L‹¨òŒ@':ßÁ²+?Ì͵ܯ@"ìgºð‡¾ø¿¨7´¢3œ?Žƒä%®æ2?ðn—Oß;?¡hr° Ĝ¿ñ"Ðå`A‰?˜"t¼j~ú@*Qs2&ù@*¾ðk7†@)Ž¶|(o‹øøAH_?PbMÒñ©üAEL˜?PbMÒñ©üA@X?Z6âëC-AEG®<#×
AA™š<#×
AA¸<£×
øøøøøøøøøøøøøøøøøøøøøøAp-<49XA`5?;ƒoAT"u;D›¦ARå`;D›¦ARJ;D›¦ÀÀAf™š?|b¡µÇ͊ÀøÀøÀøAR›¦?tÁBá&ÀøAS\)<#×
>\<#×
>®{<#×
>Š=q<#×
ÀÀÀÀ                                                      À          À       ø                                                                                                                                              A>ù	?rnd Å?Ž5?|í'h?zÇãÙÙ¦?—^éšbí5?"tà { ŠA>ìÀ?"zü ¯8?"¶E¡ÊÀƒ?½ºáþ/?¢︊©?¬¬®0ÞøøøøøøøøÀÀÀÀÀÀÀÀÀÀÀÀ       øøøøøøøøøøøøøøøøøøøøøøøø          ø@-óe#pG'?¢Ü fèl?Ä ¹Édã?ݟ¾vÈ´9øøøøøøøøøøøø@*Û½{ 1Ï?³†€¸!D?à ÿÿÕ
?ÙÔsŠ;WÅøøøø      ÀÀøÀøÀøÀ        ÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀ«ì@5îbªCžÀRAJM+,@*÷a4jÓæ?›PrV@)á €ì?žLÓF'P@)¶¤g"£Î?—O_¾¯¤@)­zg…]?b–>qp@)²D'-¬?j°ÒpՀ@)'jÝqf8?…JÍf?è@)ˆÓAøÞ?"Ö"[òøø@)Ÿ"ž÷š?—M%˜Æz@)» œ¡?—MŶ@)º*õk?ԄÈÑe@"ô&ÎÕ0˜ø¿Ÿ;dZ¬?™³Ð|"µÝ?õ7KƧïž?ª¬1&é¿ö"t¼j?¥$Ý/@-çȖÝ'@.ê̳¢Y\@,•	|€"øøÀøÀøÀøÀÀÀÀÀÀøøøøøøøøøøøøøøøøøøøøøøAŠ¬<¼jA‡Qì<49XAvn˜<å`BAn‡+<£×
Aiƨ;å`BAháH<ƒoAŠê?"ïoAxïž?v~dž;îÄAoö"?~•·ŒÉ§~ÀøAh9X?~"ð•(ñ'ÀøÀÀÀÀÀÀÀÀAšá±=ۋ¬A™Ã–=œ¬                                                      À          À       ø                                                                                                                                              ALƒä?jŸþãuZË?"záG®{?…-s֑q­? WvßZn?£÷Ám9ÍAMØ?hÀˆÆ¸Œ?¦E¡ÊÀƒ?Œ;È-*Ûv?´~ù˜ò?©ÛuçêøøøøøøøøÀÀÀÀÀÀÀÀÀÀÀÀ       øøøøøøøøøøøøøøøøøøøøøøøø          øøøøøøøøøøøøøøøøø@-€¦v î?±ðÿ±üfî?´Á¿úº¤?È(Ô4 ½øøøø      ÀÀøÀøÀøÀ        ÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀ¬"@6*¸w«2ÀR;ÙHÜä@(¨kµk?•J¸|qr@(3Ÿë%4?—N/6'Ä@(¶½Yr?•IÁ¢ùœ@(AßlB@?Wh@'û‰ÿTðV?`¯†^xà@'îy¿oäø?w "¢¾8@'Ô¨¹¾{2?j—dP øø@(bà!?–M[ƒhö@(àïðãð?•LÑ»@'…«oî?ÃpÅŸÄ@@#:<(ü¸ø¿ ØDЩ*?‰™™™™™š?ò¼j~ùÛ#?™™™™™™š¿òQë…¸R?—Oß;dZ@*'šäó4@+rC{@)½iæ'qøøÀøÀøÀøAF=q<#×
AAë…<#×
A@õÃ<£×
øøøøøøøøøøøøøøøøøøøøøøAsûç<49XAd$Ý<í'hAWdZ<oAT¸R;oASP;ƒoAS²;D›¦AjH?{¼ôètÉÀøÀøÀøAT¸?ysÙìpCÀøAU™š<#×
>Ü(ö<#×
>Ç®<#×
>™™š<#×
ÀÀÀÀ                                                      À          À       ø                                                                                                                                              A?¸R?qh€ú?;dZ¬?x­
>××?™Ú{9&?'ë~h»«<A?çm?²Êjþ?–‡+Iº?'·þ®û+?¥oü]öU?¯;`ÿX±øøøøøøøøÀÀÀÀÀÀÀÀÀÀÀÀ       øøøøøøøøøøøøøøøøøøøøøøøø          ø@.S¸<òϖ?«Ý@¸Vô?µw*PWþ'?Ë©K¾DsÍøøøøøøøøøøøø@+$±î$5i?²'¿ŠÄê€?·Êàä[ߥ?ËT\ÈWóøøøø      ÀÀøÀøÀøÀ        ÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀ¬ô@6R_c<æ:ÀR.:¯ÿ6¬@%/>ÉW'®?˜NÌxdÈ@$ÃóéÎÂ?˜N…í¾Ò@$kxêªR?•MWÝH@#êW˜ ñ?CAºW•@#jÚËúñè?G^E@#äÊðâó?^wB¨@"¢pVgš?XLëq @ ¬ýZmÏ?UV«'@%¯–X1?—N\rÌ@$8r8ãu?"I'ÿgÊ@"¡$ù
V,?šP\v ~@ ±Œ}+§Ü?Ä6S©äâ¿xüPHð?",<žì¿±?ñ-V?¤záG®{¿ñ×
=p£×?¡hr° Ĝ@'Lxéö©?@'¼ýÔºØ@&‡E¿&ñÜ@b¢áG®{@®záG®ÀøÀøÀøÀÀÀÀÀÀøøøøøøøøøøøøøøøøøøøøøøASë…>™šAFvÉ>C–A;çm>¸RA9V>²-A:>™šA;G®;ƒoALi?…ú"pmPeÀøÀøÀøA>.I?}tO]5e=ÀøÀÀÀÀÀÀÀÀÀÀÀÀ                               F0I Binary             À          À       @b¢áG®{F0Iae               YellowSG*          EB*|Em*|*  |EmO|IR |** |s*y                                                                            A!ä&?«çoæAèÙ?ƒ÷ÎÙ‡+?ÄèBt֑?—BÖ>e–?ß;dZ¬AÐå?¨1 3|.O?"ýó¶E¡Ë?¾™¦.ÓR"?—#c²W?×+Iº^øøøøøøøøÀÀÀÀÀÀÀÀÀÀÀÀ       øøøøøøøøøøøøøøøøøøøøøøøø          øøøøøøøøøøøøøøøøøøøøøøøøø      ÀÀøÀøÀøÀ        ÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀ­P@6t¹E0‹¹ÀRŽžƒä%¯@*Y®þ"YE? ¤?¹F@)ïx!¯Ï?¢"*d…Í@)°noŠÓ?¢ XúLÍ@)¬ª…±£?bô×°Þ @)˜	¯â¼¶?kåô°@)¯½îfÎ#?ˆ¼¬1MÔ@)™žx;¼é?•)ç—Î^øø@)ªrÞúÃ?–M±ÙUÈ@)£þG®Œ?—Mt 0Ì@(ÊK_bp?Ñ@ɐ»9À@"®
ð5o&ø¿¡'©"àß?'ë…¸Qì?ñS÷ÎÙ‡?¡ë…¸Qì¿òE¡ÊÀƒ?›¥ãS÷ÎÙ@+»iÛeìÄ@,ìòB9@+fÙ×øøAT\)?Vð¸ºÇAQ.?Vð¸ºÇAMn˜?c©*0U2aÀÀÀÀÀÀøøøøøøøøøøøøøøøøøøøøøøA|°!<49XAj1';D›¦A_©ü;D›¦A^-;ƒoA^Qì;D›¦A]Òò;ƒoAoFt?‹ö£ð4±ÀøÀøÀøA^²ÿ?}ŠT'8TÀøÀÀÀÀÀÀÀÀÀÀÀÀ                                                      À          À       ø                                                                                                                                              AL¾w?…€í )k?•?|í'hs?ˆ–Ý&·#î?¡¯Ã§Š%?£¶>ëÎÔALß;?‰™;¥È|?¤záG®{?"¡Îò@úœ?±VR,†?²-ƒB?øøøøøøøøAM‡˜;¾Â;×¥n<äŽAQµÄ;"î9;é-V<ØAT3;cï(;ŒÞ <Fˆ       øøøøøøøøøøøøøøøøøøøøøøøø          øøøøøøøøøøøøøøøøø@,V0eùY?±HIÑÛ*?´<LÁ¯?ÆüŸÜUøøøø      ÀÀøÀøÀøÀ        ÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀ­³@6˜óìÌF•ÀR)ä%®æ2@(µý9éŽ?—O<úÖ@(¾Ï§×?™OŸÇ‰@'òÑñVð?˜R*þ"@'Û žÙøv?Xã!æà@'Áª½P¿¸?`%…ñP@'ÀŒºÝï8?waæŸÀ@'·r$w´¨?~õ-­øø@'×ý,Ÿkw?—OXúXn@'ÛcMZ?•Lßæ±n@'`åý?À,- @#{/!V"cø?vOv_Ø®?‹šu%F?óß;dZ¬?›¥ãS÷ÎÙ¿òzáG®?—Oß;dZ@*½ö@td@+X¢G'Ý@)Θ‡œAøøÀøÀøÀøÀÀÀÀÀÀøøøøøøøøøøøøøøøøøøøøøøAu•;D›¦AhÐå;D›¦AYX;ƒoAUó¶;D›¦ASçm;D›¦AS®;D›¦An<Ÿ?‰ul"§QÀøÀøÀøAS²ÿ?z4Ê(,oÀøÀÀÀÀÀÀÀÀAÓÃ=dŽŠA‹ë=%                                                      À          À       ø                                                                                                                                              A>Iº?pb€Ó¥/?Œ¬1&éy?r\Ʉ˜Ö{?——à[õÊ?Ž¸z/qÓA>bN?"zü ¯8?š¬1&é?ŽöÞN«_?£ð™Z¯xÿ?ªŸ¾vÈ´9øøøøøøøøÀÀÀÀÀÀÀÀÀÀÀÀ       øøøøøøøøøøøøøøøøøøøøøøøø          øøøøøøøøøøøøøøøøøøøøøøøøø      ÀÀøÀøÀøÀ        ÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀ­Ö@6¨_®¼@ŽÀR^Ž§ÎÃ@)8ÞÂIÐ?›N\–q²@(¬óêd;?™OÑ)º¨@(š‰nýï?šNž0îd@(''U|£?Z2åÌú @(|'kêK?aÐU4× @(kŽCÉMF?|G´–0@(k!@¾N?"Ð~´08øø@(y-cõ û?—M¡<f @(·˜qg?•L]î)¾@(V÷>
{Ð?ÊbÙÉI¶@@!°1D˜D"ø¿˜*™0¾
í?Žƒä%®æ2?ñß;dZ¬?Ÿ¾vÈ´9X¿òñ©ûçl‹?œ¬1&éy@+HÇ.¥@+›™õßëŽ@*@ºÇË)øøALy§?R¼£n/AIºÇ?R¼£n/AD\?]}¿H˒AJ{<#×
AE™š<#×
ADõÃ<£×
øøøøøøøøøøøøøøøøøøøøøøAw'h;£×
Ail‹<ě¦A[xÕ;D›¦AXå`<£×
AWÎÙ<"t¼AVí';D›¦Anƨ?†îú>¯hÀøÀøÀøAXÁ¾?zR&=jÏÀøAY<#×
>ë…<#×
>×
=<#×
>"zá<£×
ÀÀÀÀ                                                      À          À       ø                                                                                                                                              ACVÖ?{¦ÛEÜ?'hr° Ĝ?|TAuÁ"J?š¤N(ÿI?–@×`¤†AC†Y?²Êjþ?ó¶E¡ÊÁ?­Ù©T"?©f4è??ªŸ¾vÈ´9øøøøøøøøADƒº:oI;Òܱ<ïAI‡:šu:ª§ß;L AL¿é;Ú±'<fb<Ý\       øøøøøøøøøøøøøøøøøøøøøøøø          øøøøøøøøøøøøøøøøøøøøøøøøø      ÀÀøÀøÀøÀ        ÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀ®x@6ëûz_A¯ÀR™³"ý*c@(öQèÄl?œMSˆOt@(g.NP€'?šMEoÅ@(3 ²k
p?"JŜfž@(>'ÿEF ?WÜõX( @(ÓuŠ?`T=áò@(@ÛR"?x³M¦ˆ@(%íßQ±?'	wn,løø@(.NÑ$?—O4KÌD@(2þX´ð†?•Mpûl@(jÞí2Æ?̗/Û—@@"òB¢"Àø¿¤!-w1?ˆÇâ'@·€?ó¾vÈ´9X?ž¸Që…¸¿ó$Ý/?"záG®{@*ù±Ù+á@+ˆ—"ìck@*i	®ÕkøøAJµt?PbMÒñ©üAHFÜ?R¼£n/AAÜÆ?[ÚQÎ_ÀÀÀÀÀÀøøøøøøøøøøøøøøøøøøøøøøAtzá<TýôAgûç=Y‡A[/<¼jAWó¶;D›¦AVZ<¼jAU®;D›¦AmÓÃ?Ä›¥ãSøÀøÀøÀøAVìW?}z»ˆÀøÀÀÀÀÀÀÀÀÀÀÀÀ                                                      À          À       ø                                                                                                                                              A@ù	?st~­/?²-V?z}ý†Óï+?˜Èá…Áu?—BsBüAA&é?ƒø'0ò;?š^5?|í'?":3µæ?¦·Üz¿¹¿?±hoU"qDøøøøøøøøAAùE;`ëh;Åz<­AG¬z;ݽ¶<åä`=‰C€AK@ß;ã`<EŠ¹=
]       øøøøøøøøøøøøøøøøøøøøøøøø          øøøøøøøøøøøøøøøøøøøøøøøøø      ÀÀøÀøÀøÀ        ÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀ¯¨@7‰€õ]åŽÀRAcŠ	@*/†Eô?šN\úÓ¬@(öØÕ±åE?—Pe4x@(®{5/:?˜M'sÐ@(¯Ê™Ãö?_êÓu@(¨–WMóè?e6ì;å€@(—oI¾è
?€©'è=@(zz7žÎ§?†Zaá|øø@(œ"Ôb.*?—N(õ1¾@(µ,ŸÂ%?•M©T¼@(<K6j׃?Æi€…3Ð@@#82á¹^#ø?—Á½¥œà?"@N¤¨ÁU?ón—Oß?£t¼j~ùÛ¿õn—Oß?²-V@-ÞÑ·@.)à?pX@+¾)0zòøøÀøÀøÀøAO×
<#×
AH<#×
AF{<£×
øøøøøøøøøøøøøøøøøøøøøøAˆ&é;ě¦AƒõÃ<oApÙ;D›¦AhvÉ;£×
Ac?};D›¦A`õÃ;D›¦A‡v+?yÌúïõÆÁAs¯O?tÅT2‡;ÉAjm]?'›
²ái<ÀøAaE9?ƒxî(g'WÀøAlzá<£×
?k…<£×
?&ff=LÌÍ?™š<õÀÀÀÀRSG                                                   À          À       ø                    Candidate_RSG*     IR |IR |s?r|*                                                                                          ADr°?|¬#'T§?¾vÈ´9X?0MXù@?œ7Ì'ãt?—BsBüAEj?ƒtÀqIÄD?ž5?|í'h?[ÆÐ3‰š?«H㞠j?§K¿ñò÷øøøøøøøøÀÀÀÀÀÀÀÀÀÀÀÀ       øøøøøøøøøøøøøøøøøøøøøøøø          ø@1zxá"-o?…–…#3?¦NE¢x³?½?Cä/øøøøøøøøøøøøøøøøøøøø      ÀÀøÀøÀøÀ        ÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀ°_@7ø&ÿ½ÀRxéùrG@)EʶÙÐ?—OrÆnp@(—¼ÀŒ`?–Me—ü@([€øö>?›PcúÚ@(‹Î½ámE?Xcۛ8 @({è§GQ/?`™5èÛp@(u£²øè5?{Î×fàø@(tr‡!Ð?"á!ôøø@(¬ú@BcA?—NÃg€z@(³`p³˜?–O'ã8 @(·À®²Äú?ÎÞ(H½á€@#)ÿ@:W0ø¿žšu%?‹ÚQÎ_?ô¬1&é?œ¬1&éy¿óë…¸Qì?—Oß;dZ@+ÅûmÊ@,‰cÜHjÓ@*²x°WKøøAMÀ?R¼£n/AK?S©*0U2aAD?]}¿H˒ÀÀÀÀÀÀøøøøøøøøøøøøøøøøøøøøøøAtáH;£×
Ac•<Ý/AWÒò;oAUïž;oAUp¤<‹C–ATn˜;£×
A€Ã-?é'ÿqdÇÀøÀøÀøAXIº?z¿Â"NßÀøA`zá<#×
?+…<#×
?ÌÍ<£×
>×
=<£×
ÀÀÀÀ                                                      À          À       ø                    deltaCep           cC*|V* |IR |cC*|*                                                                                      ABJŒ?•€ÝàñG?'hr° Ĝ?µ-Çüƒt? äþò¹Æ`?Ì9XbMÓAB˜È?œ).ˆ©‡?  ě¥ãT?¶]9–ú'è?ªãY×êð?Ñ$Ý/ øøøøøøøøAC¬`= Hà=ÇBš>'Ù€AJ_â=Öþ=©H>d€AN+>°>™>Ľ€       øøøøøøøøøøøø@+½/"ȼR?Ãp¯=¯†E?ËÝ0a?ç;§L°@,ª­©SL?Çh輜fÎ?Ҹǘê¡?ír3¦PÀ@*ÀÞjÍ0?ºi›ó•t?Åü(7Gн?âó%Y­«ÐCEP       ?»'Տ tøøøøøøøøøøøøøøøøøøøøøøøø      ÀÀøÀøÀøÀF       ARå`A_‰7@.V(–!??*=˜çÂòX@·ulÈ6e?>"›¦@ŽÈ´>¸R?†E¢øøøÀÀÀÀÀøøøÀÀÀÀÀ     À      øøøÀÀ     À        ÀÀøøÀÀ
